Shifted poles and chamber cancellation for classical Witten zeta functions

We determine two infinite families of poles on the positive real axis for classical single-variable Witten zeta functions. In type $A_r$, for $r \geq 5$, the point $q_r^A = 2(r-4)/(r^2+r-4)$ is a simple pole except in ranks $12$ and $20$, where it is a double pole. In type $D_r$, for $r \geq 4$, the point $q_r^D = (r-3)/(r(r-1)-1)$ is a simple pole except at $D_8$, where it is double. In root-product normalization, we express the simple residues and the leading coefficients of these three double poles in terms of gamma, trigonometric, and Riemann zeta values. For $r \geq 4$, the functions of types $B_r$ and $C_r$ are holomorphic at $q_r^{BC} = (r-3)/(r^2-1)$ except possibly in ranks $7$ and $11$, where any pole is simple. These pole and holomorphy statements arise from quadratic normal Taylor coefficients. For every fixed higher even normal degree, we also determine exactly when the associated continued $B/C$ chamber sum is nonzero; this auxiliary result does not by itself classify poles of the full Witten function. The proofs combine exhaustive support classifications, explicit integration-by-parts identities, and finite chamber relations. No numerical nonvanishing estimate is used.

==> anc/MANIFEST.sha256 <==
433eca3ab5f22979bd8dd7c5ee2e6e873960280e37cd3905932ff5462d0acc9f  ./README.md
47fd19021144e071cc43b6e265aafada0056abe89724ad95bd6e3a8e37995b94  ./requirements.txt
862b6e84660945b666ba7a39eefbb808dd57906e3f125edc3725f13d75f973cc  ./verification/check_D8_coefficient.json
8093a56f935406edfab6193f209aec9975ee104e429de42aaac7841e5bc62256  ./verification/check_D8_coefficient.py
ee6505da4dab0033a8e3bbcc0765072d4478fb746b3999267b958775ffade8ae  ./verification/check_centered_roots.json
f9241852bac1f5230e9aaf07882f2a9026c3e272ea368f1230b9e937f6839de7  ./verification/check_centered_roots.py
92d84a68d98e656064c93c995ad4d00506855ddc14222d7bdc88871c5cbd43f8  ./verification/check_pointwise_identities.json
2df5b7bd1dc083fc4dd5f56123cff3e6ff250efe72bb856c43275dfa5dd6bdfd  ./verification/check_pointwise_identities.py
d5ec67cd5762b4e923035fd1e1960baad51afd11e5b4aab4d7f9a35eb6a49e13  ./verification/check_resonant_coefficients.json
c995735c4a99209ac7cdd703f25efe479be6543cdccb0c839acb7e46aefb870f  ./verification/check_resonant_coefficients.py
7d924c4b3be4f1e26815595810e558427e6385af3027a33777b04f4824fc00a8  ./verification/classical_singleton_checks.json
5b7f3d59e2b89bd8e00a48278e734d0f0a3bd4ffda05c0f656f7c128b88c8bd8  ./verification/geometry_checks.json
f8b845869ee225fea0c66e5e854ab17eaea356fe8e96c395383e49cf47ce8f7b  ./verification/singleton_product_checks.json
e33bc02926cb92210fd575c2b92fb0cbc6176f91bd64f1f66202b93a1b96e296  ./verification/type_A_checks.json
2dd8140b560fca4bb045e534f54f42faa99a957ccd561aa10c1adffb5257abba  ./verification/v11_clarity_checks.json
13fbceb691ef9999d5defff94050aef4d36c6f64fcee9174dd83fa8613da4e58  ./verification/v6_repairs_checks.json
24d3645fd681f12be3645edb6085e3b01c619f438e5189e943d3080eae1d0c5b  ./verification/verify_geometry.py
62e91d37da44dd1c4a39f480c5404e6f4b597f7973652ff39009c8b003ba292e  ./verification/verify_singleton_product.py
753438f0271f23e25299734e2977e6574cbc98d85bcb8b12a28a7dfa3a7aa003  ./verification/verify_singletons.py
463b44cb1059ffb8ef4dc5192c5fee4f190e01089f9ffe7418f6f6219b01d012  ./verification/verify_type_A.py
8aca0820ec313a400623637c293b7471be8786ba6cd32576c9d62e6030a156d9  ./verification/verify_v11_clarity.py
9fb68875f2003bf2b7565e828aa7d0d3d95a82cf85fc1f712a744446b5f3c616  ./verification/verify_v6_repairs.py
0d38d3e5319100b0b76861f6ac78bd08387164c54df2cbdf58c050340ddd6d98  ./verify_main.py


==> anc/README.md <==
# Verification programs — revision 11

These files accompany *Shifted poles and chamber cancellation for classical Witten zeta functions*, by Jonas Matuzas. The manuscript is `../main.tex`.

## Build and finite checks

Run `pdflatex -interaction=nonstopmode -halt-on-error main.tex` twice from the archive root. With the packages in `requirements.txt` installed, `python anc/verify_main.py` runs the eight exact algebra, root, support, coordinate, and source-hygiene entrypoints. `--diagnostics` adds two optional high-precision comparisons of equivalent closed formulas.

The finite programs do not prove the general proper-support residue theorem, the meromorphic continuation of the chamber periods, or the Stokes arguments in the manuscript. Their purpose is to make the finite algebra and enumeration reproducible.

## Citation status

The manuscript contains no citation to an unpublished companion or to internal research records. The first-normal-coefficient argument is included in the paper. Numbered locators into arXiv:2607.18945v2, Forrester--Warnaar, DLMF, Au, and Mimachi were checked against the stated versions during the citation audit. The source package itself contains only public bibliographic references.

## Revision-11 checks

`verification/verify_v11_clarity.py` checks the expanded singleton-insertion algebra and the regularized twisted-cycle formulation, the displayed candidate-ratio identities, the ordered-chamber factorial normalization, citation-key completeness, and absence of the superseded internal-source language. It does not verify the analytic period identifications.

Check the ancillary hashes with `sha256sum -c MANIFEST.sha256`. Regenerating a saved JSON result will change its hash; regenerate the manifest only after the final source and result files are fixed.


==> anc/requirements.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/verification/check_D8_coefficient.json <==
{
  "status": "PASS_DIAGNOSTIC_ONLY",
  "precision_decimal_digits": 100,
  "D4_residue": "0.00000006299940986081305130996627856750031971503660984578511885735807510884539160066994197001",
  "D8_outer_period": "39.68468460332690401275982010556578747051566242608334614019533112002608629781451276307",
  "D8_highest_cascade": "0.00000001136414413873676741030485509919592704919160921798356528326120395374283350070685545762",
  "D8_highest_endpoint": "0.00000001136414413873676741030485509919592704919160921798356528326120395374283350070685545762",
  "limits": [
    {
      "delta": "1.0e-8",
      "symmetric_limit": "0.33285838495704643193678424717503644316797352803760163401212462659",
      "absolute_discrepancy": "3.141704354e-12"
    },
    {
      "delta": "1.0e-12",
      "symmetric_limit": "0.33285838495390472761416079425315885864917420304428502127305793906",
      "absolute_discrepancy": "3.141704354e-20"
    },
    {
      "delta": "1.0e-16",
      "symmetric_limit": "0.33285838495390472758274375102695097978503464558095961559221993324",
      "absolute_discrepancy": "3.141704354e-28"
    },
    {
      "delta": "1.0e-20",
      "symmetric_limit": "0.3328583849539047275827437507127805475229558569422290764225953415",
      "absolute_discrepancy": "3.141704354e-36"
    }
  ],
  "scope": "Agreement checks only; exact pole order and sign use the analytic formulas and complete support proof."
}


==> anc/verification/check_D8_coefficient.py <==
#!/usr/bin/env python3
"""High-precision diagnostic of the two explicit D8 coefficient evaluations.
No result in this script is used as a rigorous nonvanishing certificate.
"""
from pathlib import Path
import json
import mpmath as mp
mp.mp.dps=100

def S(n,a,b,c):
    return mp.fprod(mp.gamma(a+j*c)*mp.gamma(b+j*c)*mp.gamma(1+(j+1)*c)/(mp.gamma(a+b+(n+j-1)*c)*mp.gamma(1+c)) for j in range(n))
def relative_sum(n,s):
    theta=mp.pi*s/2;term=mp.mpf(1);total=term
    for p in range(1,n+1):
        term *= -mp.sin((n-p+1)*theta)*mp.cos((n+p+2)*theta)/(mp.sin(p*theta)*mp.cos((p-1)*theta))
        total += term
    return total

def Fd(n,q):
    theta=mp.pi*q/2
    return mp.sin(2*theta)*mp.fprod(mp.sin(j*theta) for j in range(1,n+1))/(4*mp.fprod(mp.cos(j*theta) for j in range(1,n+3)))
q=mp.mpf(1)/11;kappa=-mp.mpf(3)/286
R4=mp.zeta(q-2)/11 * mp.power(2,-q)*kappa*S(2,-mp.mpf(5)/22,mp.mpf(9)/11,-mp.mpf(1)/22)/2*Fd(2,q)
P=S(3,mp.mpf(3)/22,mp.mpf(10)/11,-mp.mpf(1)/22)/48
cascade=R4*P/220
n=6;j0=3;k=11
resK=mp.mpf(2)/(k*mp.factorial(n))*mp.fprod(mp.gamma(mp.mpf(j0-j)/(2*k)) for j in range(n) if j!=j0)*mp.fprod(mp.gamma(1-mp.mpf(j+4)/(2*k))*mp.gamma(1-mp.mpf(j+1)/(2*k)) for j in range(n))/(mp.gamma(1-mp.mpf(1)/(2*k))**n*mp.fprod(mp.gamma(mp.mpf('0.5')+mp.mpf(n-j-1)/(2*k)) for j in range(n)))
endpoint=mp.power(2,2-n-q)*kappa*mp.zeta(q-2)/55*resK*Fd(n,q)
assert abs(endpoint/cascade-1)<mp.mpf('1e-90')
limits=[]
for power in (8,12,16,20):
    delta=mp.mpf(10)**(-power)
    values=[]
    for sign in (-1,1):
        s=q+sign*delta
        value=(s-q)*S(n,-mp.mpf('0.5')+(n+1)*s,1-2*s,-s/2)/mp.factorial(n)*relative_sum(n,s)
        values.append(value)
    average=(values[0]+values[1])/2
    error=abs(average-resK*Fd(n,q))
    assert error < mp.mpf(10)**(-2*power+7)
    limits.append({'delta':mp.nstr(delta,8),'symmetric_limit':mp.nstr(average,65),'absolute_discrepancy':mp.nstr(error,10)})
Path(__file__).with_suffix('.json').write_text(json.dumps({'status':'PASS_DIAGNOSTIC_ONLY','precision_decimal_digits':mp.mp.dps,'D4_residue':mp.nstr(R4,85),'D8_outer_period':mp.nstr(P,85),'D8_highest_cascade':mp.nstr(cascade,85),'D8_highest_endpoint':mp.nstr(endpoint,85),'limits':limits,'scope':'Agreement checks only; exact pole order and sign use the analytic formulas and complete support proof.'},indent=2)+'\n')
print('PASS diagnostic: D8 leading coefficient',mp.nstr(cascade,30))
print('Two explicit evaluations agree; four paired endpoint limits agree.')


==> anc/verification/check_centered_roots.json <==
{
  "status": "PASS",
  "scope": "exact root coefficients and quadratic moments; not a replacement for the meromorphic proof",
  "total_normal_pairs": 1136,
  "total_cross_root_identifications": 155696,
  "total_collapsed_form_moments": 123224,
  "rows": [
    {
      "rank": 5,
      "normal_pairs": 6,
      "cross_root_identifications": 78,
      "collapsed_form_moments": 36
    },
    {
      "rank": 6,
      "normal_pairs": 10,
      "cross_root_identifications": 190,
      "collapsed_form_moments": 100
    },
    {
      "rank": 7,
      "normal_pairs": 15,
      "cross_root_identifications": 390,
      "collapsed_form_moments": 225
    },
    {
      "rank": 8,
      "normal_pairs": 21,
      "cross_root_identifications": 714,
      "collapsed_form_moments": 441
    },
    {
      "rank": 9,
      "normal_pairs": 28,
      "cross_root_identifications": 1204,
      "collapsed_form_moments": 784
    },
    {
      "rank": 10,
      "normal_pairs": 36,
      "cross_root_identifications": 1908,
      "collapsed_form_moments": 1296
    },
    {
      "rank": 11,
      "normal_pairs": 45,
      "cross_root_identifications": 2880,
      "collapsed_form_moments": 2025
    },
    {
      "rank": 12,
      "normal_pairs": 55,
      "cross_root_identifications": 4180,
      "collapsed_form_moments": 3025
    },
    {
      "rank": 13,
      "normal_pairs": 66,
      "cross_root_identifications": 5874,
      "collapsed_form_moments": 4356
    },
    {
      "rank": 14,
      "normal_pairs": 78,
      "cross_root_identifications": 8034,
      "collapsed_form_moments": 6084
    },
    {
      "rank": 15,
      "normal_pairs": 91,
      "cross_root_identifications": 10738,
      "collapsed_form_moments": 8281
    },
    {
      "rank": 16,
      "normal_pairs": 105,
      "cross_root_identifications": 14070,
      "collapsed_form_moments": 11025
    },
    {
      "rank": 17,
      "normal_pairs": 120,
      "cross_root_identifications": 18120,
      "collapsed_form_moments": 14400
    },
    {
      "rank": 18,
      "normal_pairs": 136,
      "cross_root_identifications": 22984,
      "collapsed_form_moments": 18496
    },
    {
      "rank": 19,
      "normal_pairs": 153,
      "cross_root_identifications": 28764,
      "collapsed_form_moments": 23409
    },
    {
      "rank": 20,
      "normal_pairs": 171,
      "cross_root_identifications": 35568,
      "collapsed_form_moments": 29241
    }
  ]
}


==> anc/verification/check_centered_roots.py <==
#!/usr/bin/env python3
"""Exact finite tests of the root-by-root comparison used in the proof.

This tests integer coefficient identities; the all-rank proof and meromorphic
Stokes argument are in the article, not supplied by this finite test.
"""
from collections import defaultdict
from itertools import combinations
from pathlib import Path
import json

rows=[]
for r in range(5, 21):
    case_count = root_count = group_count = 0
    for a,b in combinations(range(1,r+1),2):
        if b==a+1:
            continue
        # Vertices 0,...,r; edges a,b are the two normal pair gaps.
        blocks=[]
        v=0
        while v<=r:
            size=2 if v+1 in (a,b) else 1
            blocks.append(tuple(range(v,v+size)))
            v+=size
        assert len(blocks)==r-1
        owner={v:i for i,block in enumerate(blocks) for v in block}
        widths=[]
        offsets={}
        for block in blocks:
            if len(block)==1:
                widths.append((0,0)); offsets[block[0]]=(0,0)
            else:
                w=(1,0) if block[1]==a else (0,1)
                widths.append(w)
                offsets[block[0]]=tuple(-x for x in w)  # twice the offset
                offsets[block[1]]=w
        shifts2=[tuple(widths[j][t]+widths[j+1][t] for t in range(2))
                 for j in range(len(blocks)-1)]
        groups=defaultdict(list)
        for p,q in combinations(range(r+1),2):
            i,j=owner[p],owner[q]
            if i==j:
                continue
            nc2=tuple(offsets[q][t]-offsets[p][t] for t in range(2))
            no=tuple(int(p<x<=q) for x in (a,b))
            shift2=tuple(sum(shifts2[v][t] for v in range(i,j)) for t in range(2))
            assert tuple(2*no[t] for t in range(2))==tuple(nc2[t]+shift2[t] for t in range(2))
            groups[(i,j)].append(nc2)
            root_count+=1
        for (i,j),coeffs in groups.items():
            assert len(coeffs)==len(blocks[i])*len(blocks[j])
            assert all(sum(c[t] for c in coeffs)==0 for t in range(2))
            assert sum(c[0]*c[1] for c in coeffs)==0
            for t in range(2):
                expected=2*(widths[i][t]*len(blocks[j])+widths[j][t]*len(blocks[i]))
                assert sum(c[t]**2 for c in coeffs)==expected
            group_count+=1
        case_count+=1
    rows.append({'rank':r,'normal_pairs':case_count,'cross_root_identifications':root_count,'collapsed_form_moments':group_count})
    print(rows[-1],flush=True)
result={'status':'PASS','scope':'exact root coefficients and quadratic moments; not a replacement for the meromorphic proof',
        'total_normal_pairs':sum(x['normal_pairs'] for x in rows),
        'total_cross_root_identifications':sum(x['cross_root_identifications'] for x in rows),
        'total_collapsed_form_moments':sum(x['collapsed_form_moments'] for x in rows),'rows':rows}
Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
print('TOTAL',result['total_normal_pairs'],result['total_cross_root_identifications'])


==> anc/verification/check_pointwise_identities.json <==
{
  "status": "PASS",
  "checks": [
    {
      "dimension": 2,
      "Selberg_divergence": 0,
      "pass": true
    },
    {
      "dimension": 2,
      "Selberg_divergence": 1,
      "pass": true
    },
    {
      "dimension": 2,
      "Selberg_divergence": 2,
      "pass": true
    },
    {
      "dimension": 3,
      "Selberg_divergence": 0,
      "pass": true
    },
    {
      "dimension": 3,
      "Selberg_divergence": 1,
      "pass": true
    },
    {
      "dimension": 3,
      "Selberg_divergence": 2,
      "pass": true
    },
    {
      "general_three_equation_elimination": true
    },
    {
      "quadratic_translation_operator_identity": true
    },
    {
      "D6_two_polar_coordinate_identity": true
    }
  ]
}


==> anc/verification/check_pointwise_identities.py <==
#!/usr/bin/env python3
"""Pointwise symbolic checks independent of the archived moment values."""
import json
from pathlib import Path
import sympy as s
rows=[]
A,B,c=s.symbols('A B c')
for n in (2,3):
    x=s.symbols('x:'+str(n)); p1=sum(1/y for y in x);p2=sum(1/y**2 for y in x)
    log=[A/y-B/(1-y)+2*c*sum(1/(y-z) for z in x if z!=y) for y in x]
    H=A+B+1+c*(n-1)
    fields=[[1-y for y in x],[(1-y)/y for y in x],[(1-y)*p1 for y in x]]
    targets=[A*p1-n*H,(A-1+c)*p2-(A+B)*p1-c*p1**2,A*p1**2-p2-(n*H-1)*p1]
    for j,(P,tgt) in enumerate(zip(fields,targets)):
        div=sum(s.diff(f,y)+f*l for f,y,l in zip(P,x,log))
        assert s.cancel(div-tgt)==0
        rows.append({'dimension':n,'Selberg_divergence':j,'pass':True})
Q,D,Bb=s.symbols('Q D Bb',nonzero=True)
x,y,z=s.symbols('x y z')
eqs=[Q*(Q-1)*x+D/Q**2*y+Q-Q**-2,
     Q*(Q**2-1)*z+D/Q*x+(Q-Q**-1)*y,
     Q*(Q**3-1)*Bb+D*z+(Q-1)*x]
sol=s.solve(eqs,(x,y,z),simplify=False)
expected=(1-Q**2)*(1-Q**3)*(1+Bb*Q**3)/(D**2-(Q**3-Q)**2)
assert s.cancel(sol[x]-expected)==0
rows.append({'general_three_equation_elimination':True})
# Polynomial moment change under translation, with both normal parameters.
a,b=s.symbols('a b');u,v,w=s.symbols('u v w');Dcoeff=(a/2,(a+b)/2,b/2)
f=u**3*v**2*w+u*v*w**4
Dop=lambda g:sum(cj*s.diff(g,zj) for cj,zj in zip(Dcoeff,(u,v,w)))
eps=s.symbols('eps')
shifted=f.subs({u:u+eps*Dcoeff[0],v:v+eps*Dcoeff[1],w:w+eps*Dcoeff[2]},simultaneous=True)
assert s.expand(shifted).coeff(eps,2)==s.expand(Dop(Dop(f))/2)
rows.append({'quadratic_translation_operator_identity':True})
A0,B0,C0=s.symbols('A0 B0 C0')
u0=A0+C0-1;v0=A0+B0+C0-2
assert s.expand(u0-v0-(1-B0))==0
rows.append({'D6_two_polar_coordinate_identity':True})
Path(__file__).with_suffix('.json').write_text(json.dumps({'status':'PASS','checks':rows},indent=2)+'\n')
print('PASS',len(rows),'pointwise algebra checks')


==> anc/verification/check_resonant_coefficients.json <==
[
  {
    "R": 12,
    "L": 6,
    "outer_sum": "12089.99666900048164475067924488290446378862456977944313881479819873799",
    "cumulative": "0.0000006124114753959230490361788470083280009197970458303062493056695619652854",
    "critical_identity_derivative": "0.0000006124114753959230490361788470083280009197970458303062493056695619652854",
    "ratio_derivative_to_cumulative": "1.0",
    "outer_periods": [
      "241.343556339094515036769987356",
      "1227.52962152124646332808818351",
      "2781.41167222977985122099936103",
      "3589.42696882023998557896418109",
      "2781.41167222977985122099936103",
      "1227.52962152124646332808818351",
      "241.343556339094515036769987356"
    ]
  },
  {
    "R": 20,
    "L": 5,
    "outer_sum": "614.4813872549374389722501399995883249278666331797076555720443661353567",
    "cumulative": "-0.0000000005074251020418261272484228867637244399753026760884398900338411772065754",
    "critical_identity_derivative": "-0.0000000005074251020418261272484228867637244399753026760884398900338411772065754",
    "ratio_derivative_to_cumulative": "1.0",
    "outer_periods": [
      "0.176477690457533978051746928884",
      "1.42155540657859842202135457487",
      "5.89677517070916976900510462581",
      "16.6291424235273970905034522851",
      "35.5220015818822155425340545196",
      "60.7145522988184452680335736513",
      "85.6087359725750239334796617923",
      "101.271453082920335482496121622",
      "101.271453082920335482496121622",
      "85.6087359725750239334796617923",
      "60.7145522988184452680335736513",
      "35.5220015818822155425340545196",
      "16.6291424235273970905034522851",
      "5.89677517070916976900510462581",
      "1.42155540657859842202135457487",
      "0.176477690457533978051746928884"
    ]
  }
]


==> anc/verification/check_resonant_coefficients.py <==
#!/usr/bin/env python3
"""High-precision consistency checks of the resonant coefficient formulas.

These comparisons are numerical diagnostics, not outward interval certificates.
The analytic proof uses cumulative radial counts and positive Selberg periods.
"""
import mpmath as mp
import json
from pathlib import Path
mp.mp.dps=90

def sel(n,a,b,g):
    return mp.fprod(mp.gamma(a+j*g)*mp.gamma(b+j*g)*mp.gamma(1+(j+1)*g)/(mp.gamma(a+b+(n+j-1)*g)*mp.gamma(1+g)) for j in range(n))
def sf(n,h): return mp.fprod(mp.sin(k*h) for k in range(1,n+1))
def end_period(r,s):
    n=r-3
    # For the diagnostic first-jet formula only its target value is used.
    kap=mp.mpf(8)*(n*n+5*n+10)/(5*(n*n+11*n+4))
    return kap*sel(n,1-2*s,1-2*s,-s/2)/mp.factorial(n)
def omega(r,s):
    h=mp.pi*s/2
    return (-1)**(r-3)*mp.fprod(mp.sin(k*h) for k in range(r+4,2*r+1))/mp.fprod(mp.sin(k*h) for k in range(4,r+1))
def sigma(r,q):
    h=mp.pi*q/2
    return -mp.mpf(2)**(r-2)*sf(r-3,h)*mp.sin(2*h)**3*mp.sin(3*h)/(mp.sin((r+1)*h)*mp.sin((r+2)*h)*mp.sin((r+3)*h))
def primitive(r):
    M=r*(r+1)//2-2;q=mp.mpf(r-4)/M
    return q*mp.zeta(q)*mp.zeta(q-2)/(4*M)*sigma(r,q)/omega(r,q)*end_period(r,q)
def outer_sum(R,L,q):
    k=R-L;n=k-1
    # Fix the heavy block at 0 and the rightmost light at 1; x -> 1-x
    a=1-q;b=1-(L+1)*q;g=-q/2
    k0=sel(n,1-a-b-2*(n-1)*g,b,g)/mp.factorial(n)
    vals=[k0]
    for p in range(1,n+1):
        rat=mp.sin(mp.pi*(n-p+1)*g)*mp.sin(mp.pi*(a+b+(n+p-2)*g))/(mp.sin(mp.pi*p*g)*mp.sin(mp.pi*(a+(p-1)*g)))
        vals.append(vals[-1]*rat)
    assert all(v>0 for v in vals)
    endpoint=sel(n,a,b,g)/mp.factorial(n)
    assert abs(vals[-1]/endpoint-1) < mp.mpf('1e-75'), mp.nstr(vals[-1]/endpoint,80)
    closed = endpoint*2**k*mp.fprod(mp.cos((2*v-k+1)*mp.pi*q/4) for v in range(k))
    assert abs(closed/(sum(vals)+endpoint)-1)<mp.mpf('1e-75')
    return sum(vals)+endpoint, list(reversed(vals))+[endpoint]
rows=[]
for R,L,den in [(12,6,228),(20,5,3120)]:
    M=R*(R+1)//2-2;q=mp.mpf(R-4)/M
    ps,vs=outer_sum(R,L,q)
    cumulative=primitive(L)*ps/den
    endpoint_derivative=q*mp.zeta(q)*mp.zeta(q-2)/(4*M)*sigma(R,q)*end_period(R,q)/mp.diff(lambda s:omega(R,s),q)
    assert abs(endpoint_derivative/cumulative-1)<mp.mpf('1e-75')
    row={'R':R,'L':L,'outer_sum':mp.nstr(ps,70),'cumulative':mp.nstr(cumulative,70),'critical_identity_derivative':mp.nstr(endpoint_derivative,70),'ratio_derivative_to_cumulative':mp.nstr(endpoint_derivative/cumulative,70),'outer_periods':[mp.nstr(v,30) for v in vs]}
    rows.append(row)
print(json.dumps(rows,indent=2))
Path(__file__).with_suffix('.json').write_text(json.dumps(rows,indent=2)+'\n')


==> anc/verification/classical_singleton_checks.json <==
{
  "status": "PASS",
  "exact_checks": 76,
  "root_census_subsets": 98223,
  "checks": [
    {
      "name": "D4_root_reconstruction",
      "pass": true,
      "positive_roots": 12,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D4_complete_target_census",
      "pass": true,
      "target": "1/11",
      "subsets": 15,
      "sources": 4,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D5_root_reconstruction",
      "pass": true,
      "positive_roots": 20,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D5_complete_target_census",
      "pass": true,
      "target": "2/19",
      "subsets": 31,
      "sources": 5,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D6_root_reconstruction",
      "pass": true,
      "positive_roots": 30,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D6_complete_target_census",
      "pass": true,
      "target": "3/29",
      "subsets": 63,
      "sources": 6,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D7_root_reconstruction",
      "pass": true,
      "positive_roots": 42,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D7_complete_target_census",
      "pass": true,
      "target": "4/41",
      "subsets": 127,
      "sources": 7,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D8_root_reconstruction",
      "pass": true,
      "positive_roots": 56,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D8_complete_target_census",
      "pass": true,
      "target": "1/11",
      "subsets": 255,
      "sources": 9,
      "strict_chains": 4,
      "additional": [
        {
          "S_mask": 15,
          "J_mask": 240,
          "slope": 44,
          "ell": 0,
          "normal_roots": 12,
          "normal_rank": 4
        }
      ]
    },
    {
      "name": "D9_root_reconstruction",
      "pass": true,
      "positive_roots": 72,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D9_complete_target_census",
      "pass": true,
      "target": "6/71",
      "subsets": 511,
      "sources": 9,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D10_root_reconstruction",
      "pass": true,
      "positive_roots": 90,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D10_complete_target_census",
      "pass": true,
      "target": "7/89",
      "subsets": 1023,
      "sources": 10,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D11_root_reconstruction",
      "pass": true,
      "positive_roots": 110,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D11_complete_target_census",
      "pass": true,
      "target": "8/109",
      "subsets": 2047,
      "sources": 11,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D12_root_reconstruction",
      "pass": true,
      "positive_roots": 132,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D12_complete_target_census",
      "pass": true,
      "target": "9/131",
      "subsets": 4095,
      "sources": 12,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D13_root_reconstruction",
      "pass": true,
      "positive_roots": 156,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D13_complete_target_census",
      "pass": true,
      "target": "2/31",
      "subsets": 8191,
      "sources": 13,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "D14_root_reconstruction",
      "pass": true,
      "positive_roots": 182,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "D14_complete_target_census",
      "pass": true,
      "target": "11/181",
      "subsets": 16383,
      "sources": 14,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B4_root_reconstruction",
      "pass": true,
      "positive_roots": 16,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B4_complete_target_census",
      "pass": true,
      "target": "1/15",
      "subsets": 15,
      "sources": 4,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B5_root_reconstruction",
      "pass": true,
      "positive_roots": 25,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B5_complete_target_census",
      "pass": true,
      "target": "1/12",
      "subsets": 31,
      "sources": 5,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B6_root_reconstruction",
      "pass": true,
      "positive_roots": 36,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B6_complete_target_census",
      "pass": true,
      "target": "3/35",
      "subsets": 63,
      "sources": 6,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B7_root_reconstruction",
      "pass": true,
      "positive_roots": 49,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B7_complete_target_census",
      "pass": true,
      "target": "1/12",
      "subsets": 127,
      "sources": 8,
      "strict_chains": 5,
      "additional": [
        {
          "S_mask": 3,
          "J_mask": 124,
          "slope": 24,
          "ell": 0,
          "normal_roots": 25,
          "normal_rank": 5
        }
      ]
    },
    {
      "name": "B8_root_reconstruction",
      "pass": true,
      "positive_roots": 64,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B8_complete_target_census",
      "pass": true,
      "target": "5/63",
      "subsets": 255,
      "sources": 8,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B9_root_reconstruction",
      "pass": true,
      "positive_roots": 81,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B9_complete_target_census",
      "pass": true,
      "target": "3/40",
      "subsets": 511,
      "sources": 9,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B10_root_reconstruction",
      "pass": true,
      "positive_roots": 100,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B10_complete_target_census",
      "pass": true,
      "target": "7/99",
      "subsets": 1023,
      "sources": 10,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B11_root_reconstruction",
      "pass": true,
      "positive_roots": 121,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B11_complete_target_census",
      "pass": true,
      "target": "1/15",
      "subsets": 2047,
      "sources": 12,
      "strict_chains": 4,
      "additional": [
        {
          "S_mask": 127,
          "J_mask": 1920,
          "slope": 105,
          "ell": 0,
          "normal_roots": 16,
          "normal_rank": 4
        }
      ]
    },
    {
      "name": "B12_root_reconstruction",
      "pass": true,
      "positive_roots": 144,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B12_complete_target_census",
      "pass": true,
      "target": "9/143",
      "subsets": 4095,
      "sources": 12,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B13_root_reconstruction",
      "pass": true,
      "positive_roots": 169,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B13_complete_target_census",
      "pass": true,
      "target": "5/84",
      "subsets": 8191,
      "sources": 13,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "B14_root_reconstruction",
      "pass": true,
      "positive_roots": 196,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "B14_complete_target_census",
      "pass": true,
      "target": "11/195",
      "subsets": 16383,
      "sources": 14,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C4_root_reconstruction",
      "pass": true,
      "positive_roots": 16,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C4_complete_target_census",
      "pass": true,
      "target": "1/15",
      "subsets": 15,
      "sources": 4,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C5_root_reconstruction",
      "pass": true,
      "positive_roots": 25,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C5_complete_target_census",
      "pass": true,
      "target": "1/12",
      "subsets": 31,
      "sources": 5,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C6_root_reconstruction",
      "pass": true,
      "positive_roots": 36,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C6_complete_target_census",
      "pass": true,
      "target": "3/35",
      "subsets": 63,
      "sources": 6,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C7_root_reconstruction",
      "pass": true,
      "positive_roots": 49,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C7_complete_target_census",
      "pass": true,
      "target": "1/12",
      "subsets": 127,
      "sources": 8,
      "strict_chains": 5,
      "additional": [
        {
          "S_mask": 3,
          "J_mask": 124,
          "slope": 24,
          "ell": 0,
          "normal_roots": 25,
          "normal_rank": 5
        }
      ]
    },
    {
      "name": "C8_root_reconstruction",
      "pass": true,
      "positive_roots": 64,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C8_complete_target_census",
      "pass": true,
      "target": "5/63",
      "subsets": 255,
      "sources": 8,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C9_root_reconstruction",
      "pass": true,
      "positive_roots": 81,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C9_complete_target_census",
      "pass": true,
      "target": "3/40",
      "subsets": 511,
      "sources": 9,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C10_root_reconstruction",
      "pass": true,
      "positive_roots": 100,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C10_complete_target_census",
      "pass": true,
      "target": "7/99",
      "subsets": 1023,
      "sources": 10,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C11_root_reconstruction",
      "pass": true,
      "positive_roots": 121,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C11_complete_target_census",
      "pass": true,
      "target": "1/15",
      "subsets": 2047,
      "sources": 12,
      "strict_chains": 4,
      "additional": [
        {
          "S_mask": 127,
          "J_mask": 1920,
          "slope": 105,
          "ell": 0,
          "normal_roots": 16,
          "normal_rank": 4
        }
      ]
    },
    {
      "name": "C12_root_reconstruction",
      "pass": true,
      "positive_roots": 144,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C12_complete_target_census",
      "pass": true,
      "target": "9/143",
      "subsets": 4095,
      "sources": 12,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C13_root_reconstruction",
      "pass": true,
      "positive_roots": 169,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C13_complete_target_census",
      "pass": true,
      "target": "5/84",
      "subsets": 8191,
      "sources": 13,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "C14_root_reconstruction",
      "pass": true,
      "positive_roots": 196,
      "method": "simple reflections compared with explicit orthogonal roots"
    },
    {
      "name": "C14_complete_target_census",
      "pass": true,
      "target": "11/195",
      "subsets": 16383,
      "sources": 14,
      "strict_chains": 0,
      "additional": []
    },
    {
      "name": "all_rank_D_bounded_endcases",
      "pass": true,
      "rows": [
        [
          8,
          "1/5",
          12,
          4
        ]
      ]
    },
    {
      "name": "all_rank_BC_bounded_endcases",
      "pass": true,
      "rows": [
        [
          5,
          "1/2",
          13,
          4
        ],
        [
          7,
          "1/2",
          25,
          5
        ],
        [
          7,
          "1/4",
          13,
          4
        ],
        [
          11,
          "1/8",
          16,
          4
        ]
      ]
    },
    {
      "name": "endpoint_gamma_order_audit",
      "pass": true,
      "parameter_sets": 7200,
      "max_n": 120
    },
    {
      "name": "fixed_shift_divisor_classifications",
      "pass": true,
      "divisor_cases": 374,
      "lists": {
        "D_ell2": [
          [
            8,
            "pole"
          ]
        ],
        "BC_ell2": [
          [
            7,
            -1
          ],
          [
            11,
            1
          ]
        ],
        "D_ell4": [
          [
            24,
            "pole"
          ]
        ],
        "BC_ell4": [
          [
            11,
            1
          ],
          [
            13,
            -1
          ],
          [
            17,
            1
          ],
          [
            29,
            -1
          ]
        ],
        "D_ell6": [
          [
            48,
            "pole"
          ]
        ],
        "BC_ell6": [
          [
            15,
            -1
          ],
          [
            19,
            -1
          ],
          [
            23,
            1
          ],
          [
            31,
            -1
          ],
          [
            55,
            1
          ]
        ],
        "D_ell8": [
          [
            80,
            "pole"
          ]
        ],
        "BC_ell8": [
          [
            19,
            1
          ],
          [
            25,
            -1
          ],
          [
            29,
            1
          ],
          [
            49,
            1
          ],
          [
            89,
            -1
          ]
        ]
      }
    },
    {
      "name": "type_D_residue_signs",
      "pass": true,
      "ranks": 396,
      "max_rank": 400
    },
    {
      "name": "type_A_residue_signs",
      "pass": true,
      "max_rank": 400
    },
    {
      "name": "D8_outer_root_polynomial",
      "pass": true,
      "roots": 44,
      "coordinate_powers": [
        8,
        8,
        8,
        8
      ],
      "one_copy_each": "y_i-y_j and y_i+y_j"
    },
    {
      "name": "D8_cumulative_factor",
      "pass": true
    },
    {
      "name": "D4_and_D8_quadratic_scalar",
      "pass": true
    },
    {
      "name": "D8_outer_Selberg_convergence",
      "pass": true
    }
  ],
  "special_support_lists": {
    "D4": [
      {
        "S_mask": 14,
        "J_mask": 1,
        "slope": 11,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 13,
        "J_mask": 2,
        "slope": 11,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 11,
        "J_mask": 4,
        "slope": 11,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 7,
        "J_mask": 8,
        "slope": 11,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      }
    ],
    "D8": [
      {
        "S_mask": 254,
        "J_mask": 1,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 253,
        "J_mask": 2,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 251,
        "J_mask": 4,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 247,
        "J_mask": 8,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 239,
        "J_mask": 16,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 223,
        "J_mask": 32,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 191,
        "J_mask": 64,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 127,
        "J_mask": 128,
        "slope": 55,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 15,
        "J_mask": 240,
        "slope": 44,
        "ell": 0,
        "normal_roots": 12,
        "normal_rank": 4
      }
    ],
    "B7": [
      {
        "S_mask": 126,
        "J_mask": 1,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 125,
        "J_mask": 2,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 123,
        "J_mask": 4,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 119,
        "J_mask": 8,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 111,
        "J_mask": 16,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 95,
        "J_mask": 32,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 63,
        "J_mask": 64,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 3,
        "J_mask": 124,
        "slope": 24,
        "ell": 0,
        "normal_roots": 25,
        "normal_rank": 5
      }
    ],
    "B11": [
      {
        "S_mask": 2046,
        "J_mask": 1,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2045,
        "J_mask": 2,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2043,
        "J_mask": 4,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2039,
        "J_mask": 8,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2031,
        "J_mask": 16,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2015,
        "J_mask": 32,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1983,
        "J_mask": 64,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1919,
        "J_mask": 128,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1791,
        "J_mask": 256,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1535,
        "J_mask": 512,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1023,
        "J_mask": 1024,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 127,
        "J_mask": 1920,
        "slope": 105,
        "ell": 0,
        "normal_roots": 16,
        "normal_rank": 4
      }
    ],
    "C7": [
      {
        "S_mask": 126,
        "J_mask": 1,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 125,
        "J_mask": 2,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 123,
        "J_mask": 4,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 119,
        "J_mask": 8,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 111,
        "J_mask": 16,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 95,
        "J_mask": 32,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 63,
        "J_mask": 64,
        "slope": 48,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 3,
        "J_mask": 124,
        "slope": 24,
        "ell": 0,
        "normal_roots": 25,
        "normal_rank": 5
      }
    ],
    "C11": [
      {
        "S_mask": 2046,
        "J_mask": 1,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2045,
        "J_mask": 2,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2043,
        "J_mask": 4,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2039,
        "J_mask": 8,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2031,
        "J_mask": 16,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 2015,
        "J_mask": 32,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1983,
        "J_mask": 64,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1919,
        "J_mask": 128,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1791,
        "J_mask": 256,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1535,
        "J_mask": 512,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 1023,
        "J_mask": 1024,
        "slope": 120,
        "ell": 2,
        "normal_roots": 1,
        "normal_rank": 1
      },
      {
        "S_mask": 127,
        "J_mask": 1920,
        "slope": 105,
        "ell": 0,
        "normal_roots": 16,
        "normal_rank": 4
      }
    ]
  },
  "scope": "Exact finite algebra and support checks; analytic proofs remain in the article."
}


==> anc/verification/geometry_checks.json <==
{
  "status": "PASS",
  "exact_checks": 15,
  "checks": [
    {
      "name": "fixed_heavy_projective_measure",
      "pass": true,
      "placements": 451,
      "ranks": [
        5,
        15
      ],
      "absolute_jacobian": "t^n",
      "radial_contraction": "t^(n+1)"
    },
    {
      "name": "Stokes_witness_pure_second_derivative_integral",
      "pass": true
    },
    {
      "name": "Stokes_witness_mixed_second_derivative_integral",
      "pass": true
    },
    {
      "name": "Stokes_witness_homogeneity",
      "pass": true
    },
    {
      "name": "orthogonal_centered_quadratic_coefficient",
      "pass": true
    },
    {
      "name": "all_D_wall_polynomials_and_transverse_measure",
      "pass": true,
      "cases": 72,
      "ranks": [
        4,
        12
      ],
      "simple_root_gap_jacobian": 2
    },
    {
      "name": "BC_terminal_independent_weight_divergence_n2",
      "pass": true
    },
    {
      "name": "BC_terminal_independent_weight_divergence_n3",
      "pass": true
    },
    {
      "name": "singleton_pairwise_identity_constant",
      "pass": true
    },
    {
      "name": "singleton_pairwise_identity_y",
      "pass": true
    },
    {
      "name": "symbolic_n_singleton_primitive_p2",
      "pass": true
    },
    {
      "name": "symbolic_n_singleton_primitive_p1_squared",
      "pass": true
    },
    {
      "name": "symbolic_n_singleton_primitive_p1",
      "pass": true
    },
    {
      "name": "symbolic_n_quadratic_scalar_eps0",
      "pass": true
    },
    {
      "name": "symbolic_n_quadratic_scalar_eps1",
      "pass": true
    }
  ]
}


==> anc/verification/singleton_product_checks.json <==
{
  "status": "PASS",
  "symbolic_lengths": [
    {
      "n": 2,
      "generic_rational_product": true
    },
    {
      "n": 3,
      "generic_rational_product": true
    },
    {
      "n": 4,
      "generic_rational_product": true
    },
    {
      "n": 5,
      "generic_rational_product": true
    },
    {
      "n": 6,
      "generic_rational_product": true
    },
    {
      "n": 7,
      "generic_rational_product": true
    },
    {
      "n": 8,
      "generic_rational_product": true
    }
  ],
  "endpoint_parameter_sets": 2500,
  "exceptions_up_to_rank_102": [
    {
      "r": 7,
      "ell": 2,
      "q": "1/12",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 11,
      "ell": 2,
      "q": "1/15",
      "j0": 6,
      "sign": 1
    },
    {
      "r": 11,
      "ell": 4,
      "q": "1/20",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 13,
      "ell": 4,
      "q": "1/21",
      "j0": 4,
      "sign": -1
    },
    {
      "r": 15,
      "ell": 6,
      "q": "1/28",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 17,
      "ell": 4,
      "q": "1/24",
      "j0": 9,
      "sign": 1
    },
    {
      "r": 19,
      "ell": 6,
      "q": "1/30",
      "j0": 7,
      "sign": -1
    },
    {
      "r": 19,
      "ell": 8,
      "q": "1/36",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 23,
      "ell": 6,
      "q": "1/33",
      "j0": 12,
      "sign": 1
    },
    {
      "r": 23,
      "ell": 10,
      "q": "1/44",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 25,
      "ell": 8,
      "q": "1/39",
      "j0": 10,
      "sign": -1
    },
    {
      "r": 26,
      "ell": 10,
      "q": "1/45",
      "j0": 6,
      "sign": -1
    },
    {
      "r": 27,
      "ell": 12,
      "q": "1/52",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 29,
      "ell": 4,
      "q": "1/35",
      "j0": 22,
      "sign": -1
    },
    {
      "r": 29,
      "ell": 8,
      "q": "1/42",
      "j0": 15,
      "sign": 1
    },
    {
      "r": 31,
      "ell": 6,
      "q": "1/40",
      "j0": 21,
      "sign": -1
    },
    {
      "r": 31,
      "ell": 10,
      "q": "1/48",
      "j0": 13,
      "sign": -1
    },
    {
      "r": 31,
      "ell": 14,
      "q": "1/60",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 34,
      "ell": 12,
      "q": "1/55",
      "j0": 12,
      "sign": 1
    },
    {
      "r": 35,
      "ell": 10,
      "q": "1/51",
      "j0": 18,
      "sign": 1
    },
    {
      "r": 35,
      "ell": 16,
      "q": "1/68",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 37,
      "ell": 12,
      "q": "1/57",
      "j0": 16,
      "sign": -1
    },
    {
      "r": 39,
      "ell": 18,
      "q": "1/76",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 41,
      "ell": 10,
      "q": "1/56",
      "j0": 25,
      "sign": -1
    },
    {
      "r": 41,
      "ell": 12,
      "q": "1/60",
      "j0": 21,
      "sign": 1
    },
    {
      "r": 41,
      "ell": 16,
      "q": "1/70",
      "j0": 11,
      "sign": 1
    },
    {
      "r": 43,
      "ell": 14,
      "q": "1/66",
      "j0": 19,
      "sign": -1
    },
    {
      "r": 43,
      "ell": 18,
      "q": "1/77",
      "j0": 8,
      "sign": 1
    },
    {
      "r": 43,
      "ell": 20,
      "q": "1/84",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 47,
      "ell": 14,
      "q": "1/69",
      "j0": 24,
      "sign": 1
    },
    {
      "r": 47,
      "ell": 22,
      "q": "1/92",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 49,
      "ell": 8,
      "q": "1/60",
      "j0": 37,
      "sign": 1
    },
    {
      "r": 49,
      "ell": 16,
      "q": "1/75",
      "j0": 22,
      "sign": -1
    },
    {
      "r": 49,
      "ell": 18,
      "q": "1/80",
      "j0": 17,
      "sign": -1
    },
    {
      "r": 51,
      "ell": 10,
      "q": "1/65",
      "j0": 36,
      "sign": 1
    },
    {
      "r": 51,
      "ell": 24,
      "q": "1/100",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 53,
      "ell": 16,
      "q": "1/78",
      "j0": 27,
      "sign": 1
    },
    {
      "r": 55,
      "ell": 6,
      "q": "1/63",
      "j0": 46,
      "sign": 1
    },
    {
      "r": 55,
      "ell": 12,
      "q": "1/72",
      "j0": 37,
      "sign": 1
    },
    {
      "r": 55,
      "ell": 18,
      "q": "1/84",
      "j0": 25,
      "sign": -1
    },
    {
      "r": 55,
      "ell": 26,
      "q": "1/108",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 56,
      "ell": 22,
      "q": "1/95",
      "j0": 16,
      "sign": -1
    },
    {
      "r": 59,
      "ell": 18,
      "q": "1/87",
      "j0": 30,
      "sign": 1
    },
    {
      "r": 59,
      "ell": 28,
      "q": "1/116",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 61,
      "ell": 20,
      "q": "1/93",
      "j0": 28,
      "sign": -1
    },
    {
      "r": 63,
      "ell": 30,
      "q": "1/124",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 64,
      "ell": 18,
      "q": "1/91",
      "j0": 36,
      "sign": -1
    },
    {
      "r": 64,
      "ell": 24,
      "q": "1/105",
      "j0": 22,
      "sign": 1
    },
    {
      "r": 64,
      "ell": 28,
      "q": "1/117",
      "j0": 10,
      "sign": 1
    },
    {
      "r": 65,
      "ell": 16,
      "q": "1/88",
      "j0": 41,
      "sign": 1
    },
    {
      "r": 65,
      "ell": 20,
      "q": "1/96",
      "j0": 33,
      "sign": 1
    },
    {
      "r": 67,
      "ell": 22,
      "q": "1/102",
      "j0": 31,
      "sign": -1
    },
    {
      "r": 67,
      "ell": 32,
      "q": "1/132",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 69,
      "ell": 12,
      "q": "1/85",
      "j0": 52,
      "sign": -1
    },
    {
      "r": 69,
      "ell": 28,
      "q": "1/119",
      "j0": 18,
      "sign": -1
    },
    {
      "r": 71,
      "ell": 10,
      "q": "1/84",
      "j0": 57,
      "sign": -1
    },
    {
      "r": 71,
      "ell": 14,
      "q": "1/90",
      "j0": 51,
      "sign": -1
    },
    {
      "r": 71,
      "ell": 22,
      "q": "1/105",
      "j0": 36,
      "sign": 1
    },
    {
      "r": 71,
      "ell": 28,
      "q": "1/120",
      "j0": 21,
      "sign": 1
    },
    {
      "r": 71,
      "ell": 30,
      "q": "1/126",
      "j0": 15,
      "sign": -1
    },
    {
      "r": 71,
      "ell": 34,
      "q": "1/140",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 73,
      "ell": 24,
      "q": "1/111",
      "j0": 34,
      "sign": -1
    },
    {
      "r": 75,
      "ell": 36,
      "q": "1/148",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 76,
      "ell": 20,
      "q": "1/105",
      "j0": 46,
      "sign": 1
    },
    {
      "r": 77,
      "ell": 24,
      "q": "1/114",
      "j0": 39,
      "sign": 1
    },
    {
      "r": 79,
      "ell": 18,
      "q": "1/104",
      "j0": 53,
      "sign": -1
    },
    {
      "r": 79,
      "ell": 26,
      "q": "1/120",
      "j0": 37,
      "sign": -1
    },
    {
      "r": 79,
      "ell": 30,
      "q": "1/130",
      "j0": 27,
      "sign": -1
    },
    {
      "r": 79,
      "ell": 38,
      "q": "1/156",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 83,
      "ell": 26,
      "q": "1/123",
      "j0": 42,
      "sign": 1
    },
    {
      "r": 83,
      "ell": 40,
      "q": "1/164",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 85,
      "ell": 28,
      "q": "1/129",
      "j0": 40,
      "sign": -1
    },
    {
      "r": 86,
      "ell": 34,
      "q": "1/145",
      "j0": 26,
      "sign": -1
    },
    {
      "r": 87,
      "ell": 42,
      "q": "1/172",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 89,
      "ell": 8,
      "q": "1/99",
      "j0": 78,
      "sign": -1
    },
    {
      "r": 89,
      "ell": 16,
      "q": "1/110",
      "j0": 67,
      "sign": 1
    },
    {
      "r": 89,
      "ell": 22,
      "q": "1/120",
      "j0": 57,
      "sign": -1
    },
    {
      "r": 89,
      "ell": 28,
      "q": "1/132",
      "j0": 45,
      "sign": 1
    },
    {
      "r": 89,
      "ell": 40,
      "q": "1/165",
      "j0": 12,
      "sign": -1
    },
    {
      "r": 91,
      "ell": 18,
      "q": "1/115",
      "j0": 66,
      "sign": 1
    },
    {
      "r": 91,
      "ell": 30,
      "q": "1/138",
      "j0": 43,
      "sign": -1
    },
    {
      "r": 91,
      "ell": 44,
      "q": "1/180",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 94,
      "ell": 36,
      "q": "1/155",
      "j0": 32,
      "sign": 1
    },
    {
      "r": 95,
      "ell": 30,
      "q": "1/141",
      "j0": 48,
      "sign": 1
    },
    {
      "r": 95,
      "ell": 46,
      "q": "1/188",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 97,
      "ell": 12,
      "q": "1/112",
      "j0": 81,
      "sign": 1
    },
    {
      "r": 97,
      "ell": 32,
      "q": "1/147",
      "j0": 46,
      "sign": -1
    },
    {
      "r": 97,
      "ell": 40,
      "q": "1/168",
      "j0": 25,
      "sign": 1
    },
    {
      "r": 99,
      "ell": 28,
      "q": "1/140",
      "j0": 57,
      "sign": 1
    },
    {
      "r": 99,
      "ell": 42,
      "q": "1/175",
      "j0": 22,
      "sign": 1
    },
    {
      "r": 99,
      "ell": 48,
      "q": "1/196",
      "j0": 1,
      "sign": 1
    },
    {
      "r": 101,
      "ell": 32,
      "q": "1/150",
      "j0": 51,
      "sign": 1
    },
    {
      "r": 101,
      "ell": 40,
      "q": "1/170",
      "j0": 31,
      "sign": 1
    }
  ],
  "quadratic_exceptions": [
    {
      "r": 7,
      "ell": 2,
      "q": "1/12",
      "j0": 1,
      "sign": -1
    },
    {
      "r": 11,
      "ell": 2,
      "q": "1/15",
      "j0": 6,
      "sign": 1
    }
  ],
  "scope": "Finite symbolic and exact-rational checks; the arbitrary-rank proof is in the article."
}


==> anc/verification/type_A_checks.json <==
{
  "status": "PASS",
  "exact_checks": 53,
  "checks": [
    {
      "name": "gcd_divides_16_u1",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u2",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u3",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u4",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u5",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u6",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u7",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u8",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u9",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u10",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u11",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u12",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u13",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u14",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u15",
      "pass": true
    },
    {
      "name": "gcd_divides_16_u16",
      "pass": true
    },
    {
      "name": "bounded_nonmatching_endcases",
      "pass": true,
      "rows": [
        [
          8,
          2,
          19,
          6
        ],
        [
          12,
          4,
          21,
          6
        ],
        [
          20,
          16,
          15,
          5
        ]
      ]
    },
    {
      "name": "source_census_A5",
      "pass": true,
      "sources": 6,
      "two_pair": 6,
      "additional": 0
    },
    {
      "name": "strict_chains_A5",
      "pass": true,
      "count": 0
    },
    {
      "name": "no_length_three_A5",
      "pass": true
    },
    {
      "name": "source_census_A6",
      "pass": true,
      "sources": 10,
      "two_pair": 10,
      "additional": 0
    },
    {
      "name": "strict_chains_A6",
      "pass": true,
      "count": 0
    },
    {
      "name": "no_length_three_A6",
      "pass": true
    },
    {
      "name": "source_census_A7",
      "pass": true,
      "sources": 15,
      "two_pair": 15,
      "additional": 0
    },
    {
      "name": "strict_chains_A7",
      "pass": true,
      "count": 0
    },
    {
      "name": "no_length_three_A7",
      "pass": true
    },
    {
      "name": "source_census_A8",
      "pass": true,
      "sources": 21,
      "two_pair": 21,
      "additional": 0
    },
    {
      "name": "strict_chains_A8",
      "pass": true,
      "count": 0
    },
    {
      "name": "no_length_three_A8",
      "pass": true
    },
    {
      "name": "source_census_A9",
      "pass": true,
      "sources": 28,
      "two_pair": 28,
      "additional": 0
    },
    {
      "name": "strict_chains_A9",
      "pass": true,
      "count": 0
    },
    {
      "name": "no_length_three_A9",
      "pass": true
    },
    {
      "name": "source_census_A10",
      "pass": true,
      "sources": 36,
      "two_pair": 36,
      "additional": 0
    },
    {
      "name": "strict_chains_A10",
      "pass": true,
      "count": 0
    },
    {
      "name": "no_length_three_A10",
      "pass": true
    },
    {
      "name": "source_census_A12",
      "pass": true,
      "sources": 62,
      "two_pair": 55,
      "additional": 7
    },
    {
      "name": "strict_chains_A12",
      "pass": true,
      "count": 70
    },
    {
      "name": "no_length_three_A12",
      "pass": true
    },
    {
      "name": "source_census_A20",
      "pass": true,
      "sources": 187,
      "two_pair": 171,
      "additional": 16
    },
    {
      "name": "strict_chains_A20",
      "pass": true,
      "count": 96
    },
    {
      "name": "no_length_three_A20",
      "pass": true
    },
    {
      "name": "Selberg_loop_equations",
      "pass": true
    },
    {
      "name": "inverse_square_specialization",
      "pass": true
    },
    {
      "name": "inserted_endpoint_scalar",
      "pass": true
    },
    {
      "name": "finite_outer_sum_k1",
      "pass": true
    },
    {
      "name": "finite_outer_sum_k2",
      "pass": true
    },
    {
      "name": "finite_outer_sum_k3",
      "pass": true
    },
    {
      "name": "finite_outer_sum_k4",
      "pass": true
    },
    {
      "name": "finite_outer_sum_k5",
      "pass": true
    },
    {
      "name": "finite_outer_sum_k6",
      "pass": true
    },
    {
      "name": "finite_outer_sum_k7",
      "pass": true
    },
    {
      "name": "cumulative_factor_A12_A6",
      "pass": true
    },
    {
      "name": "cumulative_factor_A20_A5",
      "pass": true
    }
  ],
  "scope": "Finite algebra and bounded source censuses only; analytic period identifications remain in the article."
}


==> anc/verification/v11_clarity_checks.json <==
{
  "status": "PASS",
  "exact_checks": 34,
  "scope": "Symbolic algebra and source hygiene added in revision 11; not a verification of analytic continuation or period identifications.",
  "checks": [
    {
      "name": "singleton_insertion_p2_coefficient",
      "pass": true
    },
    {
      "name": "singleton_insertion_p1_square_coefficient",
      "pass": true
    },
    {
      "name": "singleton_insertion_p1_coefficient",
      "pass": true
    },
    {
      "name": "singleton_insertion_constant_term",
      "pass": true
    },
    {
      "name": "singleton_kappa_BC_closed_form",
      "pass": true
    },
    {
      "name": "singleton_kappa_D_closed_form",
      "pass": true
    },
    {
      "name": "singleton_pointwise_n2_eps0",
      "pass": true
    },
    {
      "name": "singleton_pointwise_n2_eps1",
      "pass": true
    },
    {
      "name": "singleton_pointwise_n3_eps0",
      "pass": true
    },
    {
      "name": "singleton_pointwise_n3_eps1",
      "pass": true
    },
    {
      "name": "type_D_outer_candidate_ratio",
      "pass": true
    },
    {
      "name": "type_BC_outer_candidate_ratio",
      "pass": true
    },
    {
      "name": "type_A_q_equivalence",
      "pass": true
    },
    {
      "name": "D8_cumulative_factor",
      "pass": true
    },
    {
      "name": "ordered_chamber_factorial_ratio",
      "pass": true
    },
    {
      "name": "all_citation_keys_have_bibitems",
      "pass": true,
      "cited": [
        "AuRank",
        "DLMF",
        "Essouabri",
        "FW",
        "Generic",
        "KMT",
        "Leading",
        "Lichtin",
        "MT",
        "Mimachi",
        "Second",
        "Walls"
      ],
      "bibitems": [
        "AuRank",
        "DLMF",
        "Essouabri",
        "FW",
        "Generic",
        "KMT",
        "Leading",
        "Lichtin",
        "MT",
        "Mimachi",
        "Second",
        "Walls"
      ]
    },
    {
      "name": "all_bibitems_are_used",
      "pass": true,
      "unused": []
    },
    {
      "name": "forbidden_source_text_absent_Cascades",
      "pass": true
    },
    {
      "name": "forbidden_source_text_absent_PARAB_programme",
      "pass": true
    },
    {
      "name": "forbidden_source_text_absent_NVLAW",
      "pass": true
    },
    {
      "name": "forbidden_source_text_absent_unpublished_companion",
      "pass": true
    },
    {
      "name": "forbidden_source_text_absent_Source_consolidation_draft",
      "pass": true
    },
    {
      "name": "forbidden_source_text_absent_citation_corrected_author_version",
      "pass": true
    },
    {
      "name": "split_D_theorem_present",
      "pass": true
    },
    {
      "name": "split_BC_theorem_present",
      "pass": true
    },
    {
      "name": "stale_combined_theorem_absent",
      "pass": true
    },
    {
      "name": "first_normal_argument_is_internal",
      "pass": true
    },
    {
      "name": "first_normal_coordinate_comparison_present",
      "pass": true
    },
    {
      "name": "verification_command_breakable",
      "pass": true
    },
    {
      "name": "integral_conventions_have_cross_reference",
      "pass": true
    },
    {
      "name": "singleton_uses_regularized_twisted_cycle",
      "pass": true
    },
    {
      "name": "singleton_avoids_unproved_common_convergence_region",
      "pass": true
    },
    {
      "name": "terminal_wall_uses_regularized_twisted_cycle",
      "pass": true
    },
    {
      "name": "superseded_boundary_vanishing_sentence_absent",
      "pass": true
    }
  ]
}


==> anc/verification/v6_repairs_checks.json <==
{
  "status": "PASS",
  "exact_checks": 19,
  "scope": "Rational identities and bounded root/coordinate checks; not analytic proof verification.",
  "BC_wall_counts": {
    "B": 42,
    "C": 42
  },
  "checks": [
    {
      "name": "symbolic_n_elimination_of_three_divergences",
      "pass_": true
    },
    {
      "name": "symbolic_n_alpha",
      "pass_": true
    },
    {
      "name": "symbolic_n_beta",
      "pass_": true
    },
    {
      "name": "symbolic_n_gamma",
      "pass_": true
    },
    {
      "name": "symbolic_n_common_scalar",
      "pass_": true
    },
    {
      "name": "full_pointwise_common_primitive_n2",
      "pass_": true
    },
    {
      "name": "full_pointwise_common_primitive_n3",
      "pass_": true
    },
    {
      "name": "pair_identity_U",
      "pass_": true
    },
    {
      "name": "pair_identity_Y",
      "pass_": true
    },
    {
      "name": "B_nonterminal_coroot_polynomial_and_simple_gap_jacobian",
      "pass_": true,
      "ranks": [
        4,
        10
      ],
      "walls": 42
    },
    {
      "name": "C_nonterminal_coroot_polynomial_and_simple_gap_jacobian",
      "pass_": true,
      "ranks": [
        4,
        10
      ],
      "walls": 42
    },
    {
      "name": "BC_extra_coordinate_pair_quadratic_term",
      "pass_": true
    },
    {
      "name": "BC_spectator_pair_quadratic_term",
      "pass_": true
    },
    {
      "name": "two_step_linear_aggregate",
      "pass_": true
    },
    {
      "name": "two_step_zero_residue_case",
      "pass_": true
    },
    {
      "name": "two_step_factor_57",
      "pass_": true
    },
    {
      "name": "two_step_factor_195",
      "pass_": true
    },
    {
      "name": "two_step_factor_44",
      "pass_": true
    },
    {
      "name": "D8_total_factor",
      "pass_": true
    }
  ]
}


==> anc/verification/verify_geometry.py <==
#!/usr/bin/env python3
"""Exact coordinate, measure, and divergence checks used in the focused article.

This verifies finite algebra. It does not replace the meromorphic Stokes
argument or the proper-support coefficient theorem stated in the article.
"""
from __future__ import annotations
import json
from collections import Counter
from itertools import combinations
from pathlib import Path
import sympy as sp

HERE=Path(__file__).resolve().parent
rows=[]
def check(name, ok, **data):
    if not ok:raise AssertionError((name,data))
    rows.append({'name':name,'pass':True,**data})

def gap_column(position,m):
    z=[0]*m;z[position]=1
    return [z[k+1]-z[k] for k in range(m-1)]

# Before taking determinant, subtract the light-coordinate multiples of
# their columns from the radial column. This proves independence from x.
placements=0
for r in range(5,16):
    m=r-1;n=r-3
    for i,j in combinations(range(m),2):
        light=[k for k in range(m) if k not in (i,j)]
        B=sp.Matrix.hstack(*[sp.Matrix(gap_column(k,m)) for k in [j]+light])
        det=B.det(method='domain-ge')
        assert abs(det)==1
        placements+=1
check('fixed_heavy_projective_measure',True,placements=placements,ranks=[5,15],absolute_jacobian='t^n',radial_contraction='t^(n+1)')

d=sp.symbols('d',integer=True,positive=True);A=5*d-2
# Ratios to the integral of prod u_j^4 on sum u_j=1, by Dirichlet's integral.
pure=(5*d-1)*(5*d-2)-2*A*(5*d-1)+A*(A+1)
mixed=(5*d-1)*(5*d-2)-2*A*(5*d-1)+A*(A+1)
check('Stokes_witness_pure_second_derivative_integral',sp.expand(pure)==0)
check('Stokes_witness_mixed_second_derivative_integral',sp.expand(mixed)==0)
check('Stokes_witness_homogeneity',sp.expand(4*d-A)==2-d)

a,c,v,s=sp.symbols('a c v s')
factor=((c+a/2)**2-v**2)*((c-a/2)**2-v**2)
actual=-s*sp.expand(factor).coeff(a,2)/(c*c-v*v)**2
y=1/(1-v*v/(c*c))
expected=s/(c*c)*(y*y-y/2)
check('orthogonal_centered_quadratic_coefficient',sp.cancel(actual-expected)==0)

# Reconstruct every D wall as a product of actual Euclidean positive roots.
def canon(z):
    for c in z:
        if c:
            return tuple(z) if c>0 else tuple(-v for v in z)
    return tuple(z)

wall_cases=0
for r in range(4,13):
    root_vectors=[]
    for i,j in combinations(range(r),2):
        for sign in (-1,1):
            z=[0]*r;z[i]=1;z[j]=sign;root_vectors.append(z)
    for wall in range(r):
        i,j=(wall,wall+1) if wall<r-1 else (r-2,r-1)
        spectators=[k for k in range(r) if k not in (i,j)]
        # Columns are (a,c,v_1,...,v_n), coefficients in t.
        T=sp.zeros(r,r)
        T[i,0]=sp.Rational(1,2);T[j,0]=sp.Rational(-1,2) if wall<r-1 else sp.Rational(1,2)
        T[i,1]=1;T[j,1]=1 if wall<r-1 else -1
        for p,k in enumerate(spectators):T[k,p+2]=1
        simple=sp.zeros(r,r)
        for k in range(r-1):simple[k,k]=1;simple[k,k+1]=-1
        simple[r-1,r-2]=simple[r-1,r-1]=1
        assert abs((simple*T).det())==2
        assert list((simple*T).row(wall))==[1]+[0]*(r-1)
        actual=Counter()
        for z in root_vectors:
            coeff=list((sp.Matrix(1,r,z)*T).row(0))
            if all(c==0 for c in coeff[1:]):
                assert abs(coeff[0])==1
                continue
            actual[canon(coeff[1:])]+=1
        n=r-2;expected=Counter()
        z=[0]*(n+1);z[0]=2;expected[tuple(z)]=1
        for u in range(1,n+1):
            for sign in (-1,1):
                z=[0]*(n+1);z[0]=1;z[u]=sign;expected[canon(z)]+=2
        for u,w in combinations(range(1,n+1),2):
            for sign in (-1,1):
                z=[0]*(n+1);z[u]=1;z[w]=sign;expected[canon(z)]+=1
        assert actual==expected
        wall_cases+=1
check('all_D_wall_polynomials_and_transverse_measure',True,cases=wall_cases,ranks=[4,12],simple_root_gap_jacobian=2)

# The B/C terminal divergence, with independent coordinate powers and
# independent (but paired + and -) difference-of-squares powers.
for n in (2,3):
    t=sp.symbols('t:'+str(n));alpha=sp.symbols('alpha:'+str(n))
    gamma={(i,j):sp.Symbol(f'g{i}_{j}') for i,j in combinations(range(n),2)}
    div=0
    for i in range(n):
        log=-alpha[i]/t[i]
        for j in range(n):
            if i!=j:log-=2*gamma[tuple(sorted((i,j)))]*t[i]/(t[i]**2-t[j]**2)
        div+=-1/t[i]**2+log/t[i]
    target=-sum((1+alpha[i])/t[i]**2 for i in range(n))
    check(f'BC_terminal_independent_weight_divergence_n{n}',sp.cancel(div-target)==0)

# Generic symmetric pair identities used by the stated quadratic primitive.
x,z=sp.symbols('x z');yx=1/(1-x);yz=1/(1-z)
check('singleton_pairwise_identity_constant',sp.cancel(x/(x-z)+z/(z-x)-1)==0)
check('singleton_pairwise_identity_y',sp.cancel((x*yx-z*yz)/(x-z)-yx*yz)==0)
# Coefficient reduction of the complete singleton primitive, with symbolic n.
n,q,eps=sp.symbols('n q eps')
alpha=(1-eps*q)/2;beta=1-2*q;gamma=-q/2
AA=(1-n+q*(n*n+3*n+6+eps*(n+4)))/(20*(2*q+1))
BB=4*q/(5*(2*q+1));CC=q/(5*(2*q+1))
H=alpha+beta-1+gamma*(n-1)
coef_p2=CC+BB*(2-beta-gamma)
coef_p11=CC*(1-beta)+gamma*BB
coef_p1=BB*(alpha+beta-2)-(beta-1)*AA+CC*(n*H-1)
kappa=eps*q/4-n*AA*H
check('symbolic_n_singleton_primitive_p2',sp.factor(coef_p2-q)==0)
check('symbolic_n_singleton_primitive_p1_squared',sp.factor(coef_p11)==0)
check('symbolic_n_singleton_primitive_p1',sp.factor(coef_p1+q/2)==0)
for ev in (0,1):
    M=n*(n+3+ev)+1+2*ev;qq=(n-1)/M
    kd=-n*(n-1)*(n+4)/(8*(n*n+3*n+1)*(n*n+5*n-1))
    kb=(n-1)*(n+2)*(3*n+5)/(40*(n+1)*(n+3)*(n*n+6*n+1))
    target=kd if ev==0 else kb
    check(f'symbolic_n_quadratic_scalar_eps{ev}',sp.factor(kappa.subs(eps,ev).subs(q,qq)-target)==0)

(HERE/'geometry_checks.json').write_text(json.dumps({'status':'PASS','exact_checks':len(rows),'checks':rows},indent=2)+'\n')
print('PASS',len(rows),'exact geometry checks;',placements,'heavy placements;',wall_cases,'D walls')


==> anc/verification/verify_singleton_product.py <==
#!/usr/bin/env python3
"""Exact finite checks for the meromorphic singleton product and endpoint indices.

The all-rank identities are proved in the article.  This script checks the
rational product in symbolic lengths 2 through 8 and the exact endpoint-index
classification through rank 102.  It performs no floating-point computation.
"""
from __future__ import annotations
from fractions import Fraction
import json
from pathlib import Path
import sympy as sp

HERE=Path(__file__).resolve().parent
Q=sp.symbols('Q',nonzero=True)
rows=[]
for n in range(2,9):
    term=sp.Integer(1); total=term
    for p in range(1,n+1):
        rho=-Q**(p-n-2)*(1-Q**(n-p+1))*(1+Q**(n+p+3))/((1-Q**p)*(1+Q**p))
        term=sp.cancel(term*rho); total+=term
    P=sp.prod(1-Q**(-j) for j in range(4,n+4))/sp.prod(1+Q**j for j in range(1,n+1))
    M=(n+1)*(n+3)
    target=Q**(2*n)*(1-Q**2)*(1-Q**3)*P*(1+(-1)**n*Q**M)/((1-Q**(2*n+2))*(1-Q**(2*n+6)))
    ok=sp.cancel(total-target)==0
    if not ok: raise AssertionError(n)
    rows.append({'n':n,'generic_rational_product':True})

exceptions=[]; parameter_sets=0
for n in range(2,101):
    M=(n+1)*(n+3)
    for ell in range(2,n+1,2):
        q=Fraction(n+1-ell,M); k=1/q; j0=2*n+3-k
        pole=j0.denominator==1 and 0<=j0<=n-1
        argsA=[-Fraction(1,2)+Fraction(2*n+3-j,2)*q for j in range(n)]
        argsB=[1-Fraction(j+4,2)*q for j in range(n)]
        argsG=[1-Fraction(j+1,2)*q for j in range(n)]
        argsD=[Fraction(1,2)+Fraction(n-j,2)*q for j in range(n)]
        is_pole=lambda x:x.denominator==1 and x<=0
        if sum(map(is_pole,argsA))!=int(pole): raise AssertionError((n,ell,'pole count'))
        if not all(x>0 for x in argsB+argsG+argsD): raise AssertionError((n,ell,'positive arguments'))
        if not all(-1<x<1 for x in argsA): raise AssertionError((n,ell,'first arguments'))
        if pole:
            exceptions.append({'r':n+2,'ell':ell,'q':str(q),'j0':int(j0),'sign':(-1)**(n-int(j0)+ell//2)})
        parameter_sets+=1
quad=[x for x in exceptions if x['ell']==2]
if [x['r'] for x in quad]!=[7,11]: raise AssertionError(quad)

payload={'status':'PASS','symbolic_lengths':rows,'endpoint_parameter_sets':parameter_sets,
         'exceptions_up_to_rank_102':exceptions,'quadratic_exceptions':quad,
         'scope':'Finite symbolic and exact-rational checks; the arbitrary-rank proof is in the article.'}
(HERE/'singleton_product_checks.json').write_text(json.dumps(payload,indent=2)+'\n')
print(f'PASS {len(rows)} symbolic products and {parameter_sets} exact endpoint tests')


==> anc/verification/verify_singletons.py <==
#!/usr/bin/env python3
"""Independent exact checks of the classical singleton theorems in the focused article.

Roots are generated by simple reflections, not imported subsystem tables.
The rank-independent assertions are proved in the article; the finite
censuses and rational tests below are independently reproducible checks.
No numerical quadrature or assumed small-time bound is used.
"""
from __future__ import annotations
import json
from collections import Counter, deque
from fractions import Fraction as F
from math import gcd, isqrt, prod
from pathlib import Path

HERE = Path(__file__).resolve().parent
checks: list[dict] = []

def require(name: str, condition: bool, **data) -> None:
    if not condition:
        raise AssertionError((name, data))
    checks.append({'name': name, 'pass': True, **data})

def dot(a, b):
    return sum(x*y for x,y in zip(a,b))

def simple_coroots(family: str, r: int):
    roots=[]
    for i in range(r-1):
        v=[0]*r; v[i]=1; v[i+1]=-1; roots.append(tuple(v))
    v=[0]*r
    if family=='D': v[-2:]=[1,1]
    elif family=='B': v[-1]=2  # B roots use C coroots.
    elif family=='C': v[-1]=1
    else: raise ValueError(family)
    roots.append(tuple(v))
    return roots

def positive_coroots(family: str, r: int):
    simple=simple_coroots(family,r)
    A=[[F(2*dot(b,a),dot(a,a)) for b in simple] for a in simple]
    assert all(c.denominator==1 for row in A for c in row)
    A=[[int(c) for c in row] for row in A]
    seeds=[tuple(int(i==j) for i in range(r)) for j in range(r)]
    seen=set(seeds); todo=deque(seeds)
    while todo:
        v=todo.popleft()
        for i in range(r):
            w=list(v); w[i]-=sum(A[i][j]*v[j] for j in range(r));w=tuple(w)
            if w not in seen: seen.add(w);todo.append(w)
    pos=sorted(v for v in seen if min(v)>=0)
    assert len(seen)==2*len(pos)
    expected=set()
    for i in range(r):
        for j in range(i+1,r):
            for sign in (-1,1):
                z=[0]*r;z[i]=1;z[j]=sign;expected.add(tuple(z))
    if family!='D':
        for i in range(r):
            z=[0]*r;z[i]=2 if family=='B' else 1;expected.add(tuple(z))
    euclidean={tuple(sum(v[j]*simple[j][i] for j in range(r)) for i in range(r)) for v in pos}
    require(f'{family}{r}_root_reconstruction',euclidean==expected,
            positive_roots=len(pos),method='simple reflections compared with explicit orthogonal roots')
    return pos

def all_subsystem_counts(roots, r):
    counts=[0]*(1<<r)
    for b in roots:
        mask=sum(1<<i for i,c in enumerate(b) if c)
        counts[mask]+=1
    # Exact subset zeta transform; afterwards counts[J] counts roots supported in J.
    for i in range(r):
        step=1<<i
        for j in range(1<<r):
            if j&step: counts[j]+=counts[j^step]
    return counts

def census(family, r, roots):
    N=len(roots);full=(1<<r)-1;counts=all_subsystem_counts(roots,r)
    q=F(r-3,N-1);rows=[]
    for J in range(full):
        S=full^J;p=N-counts[J];d=S.bit_count()
        ell=F(d)-q*p
        if ell.denominator==1 and 0<=ell<d:
            rows.append({'S_mask':S,'J_mask':J,'slope':p,'ell':int(ell),
                         'normal_roots':counts[J],'normal_rank':J.bit_count()})
    singles=[v for v in rows if v['normal_rank']==1 and v['ell']==2]
    extra=[v for v in rows if v not in singles]
    L=4 if family=='D' and r==8 else (5 if family!='D' and r==7 else (4 if family!='D' and r==11 else 0))
    expected_extra=[]
    if L:
        J=full^((1<<(r-L))-1)
        expected_extra=[{'S_mask':full^J,'J_mask':J,'slope':N-(L*(L-1) if family=='D' else L*L),
                         'ell':0,'normal_roots':L*(L-1) if family=='D' else L*L,'normal_rank':L}]
    chains=[(a,b) for a in rows for b in rows if a['S_mask']!=b['S_mask'] and a['S_mask']&b['S_mask']==a['S_mask']]
    sizes={a['S_mask'].bit_count() for a in rows}
    require(f'{family}{r}_complete_target_census',len(singles)==r and extra==expected_extra and len(chains)==L and len(sizes)<=2,
            target=str(q),subsets=full,sources=len(rows),strict_chains=len(chains),additional=extra)
    return rows,counts

def divisors(n):
    low=[d for d in range(1,isqrt(n)+1) if n%d==0]
    return sorted(set(low+[n//d for d in low]))

def main():
    totals=0;special={};d8roots=None
    for family in ('D','B','C'):
        for r in range(4,15):
            roots=positive_coroots(family,r)
            rows,_=census(family,r,roots);totals+=(1<<r)-1
            if (family,r) in {('D',4),('D',8),('B',7),('C',7),('B',11),('C',11)}:
                special[f'{family}{r}']=rows
            if family=='D' and r==8:d8roots=roots
    # Exact endcases in the rank-independent divisibility proofs.
    cases={}
    for family,constant,bcoef,bound in [('D',5,5,5),('BC',8,6,8)]:
        data=[]
        for u in range(1,bound+1):
            M=u*u+bcoef*u+constant;g=gcd(u,M)
            for t in range(1,g):
                x=F(g-t,g)
                if x*u*u<=bound:data.append([u+3,str(x),int(1+x*M),int(3+x*u)])
        cases[family]=data
    require('all_rank_D_bounded_endcases',cases['D']==[[8,'1/5',12,4]],rows=cases['D'])
    require('all_rank_BC_bounded_endcases',sorted(cases['BC'])==sorted([[5,'1/2',13,4],[7,'1/4',13,4],[7,'1/2',25,5],[11,'1/8',16,4]]),rows=cases['BC'])
    # Complete endpoint gamma-order comparisons at all allowed even shifts in this finite range.
    tests=0
    for eps in (0,1):
        for n in range(2,121):
            M=n*(n+3+eps)+1+2*eps
            for ell in range(2,n+1,2):
                q=F(n+1-ell,M);k=1/q
                first=[-F(1,2)+F(2*n+2+eps-j,2)*q for j in range(n)]
                other=[1-F(j+4,2)*q for j in range(n)]+[1-F(j+1,2)*q for j in range(n)]
                den=[F(1,2)+F(n-j-1+eps,2)*q for j in range(n)]+[1-q/2]
                assert all(-F(1,2)<z<F(1,2) for z in first)
                assert all(z>0 for z in other+den)
                pole=[j for j,z in enumerate(first) if z==0]
                condition=k.denominator==1 and n+3+eps<=k<=2*n+2+eps
                assert len(pole)==int(condition)
                tests+=1
    require('endpoint_gamma_order_audit',True,parameter_sets=tests,max_n=120)
    # Compare exact fixed-shift divisor lists with the reciprocal-index condition.
    lists={};divisor_checks=0
    for ell in range(2,61,2):
        for eps in (0,1):
            C=ell*(ell+1+eps)-1+eps
            permitted=[e for e in divisors(C) if e<=ell-1+eps]
            ranks=[]
            for e in permitted:
                r=ell+1+C//e;n=r-2;M=n*(n+3+eps)+1+2*eps
                q=F(n+1-ell,M);k=1/q
                assert k.denominator==1 and n+3+eps<=k<=2*n+2+eps
                j0=2*n+2+eps-int(k)
                sign=(-1)**(n-j0+ell//2)
                if eps:assert sign==(-1)**(ell//2+e)
                ranks.append([r,sign if eps else 'pole']);divisor_checks+=1
            assert len(permitted)*2==len(divisors(C))
            if eps:
                assert min(x[0] for x in ranks)==2*ell+3
                assert max(x[0] for x in ranks)==ell*ell+3*ell+1
            if ell<=8:lists[f'{"BC" if eps else "D"}_ell{ell}']=sorted(ranks)
    require('fixed_shift_divisor_classifications',True,divisor_cases=divisor_checks,lists=lists)
    # D residues: the only sign-indefinite factors are the first endpoint gammas.
    Dsigns=[]
    for r in range(4,401):
        if r==8:continue
        n=r-2;q=F(r-3,r*(r-1)-1)
        negatives=sum(-F(1,2)+F(2*n+2-j,2)*q<0 for j in range(n))
        expected=1 if r==4 or r>=9 else -1
        assert (-1)**negatives==expected
        Dsigns.append([r,expected])
    require('type_D_residue_signs',True,ranks=len(Dsigns),max_rank=400)
    for r in range(5,401):
        if r in (12,20):continue
        q=F(2*(r-4),r*r+r-4)
        assert all((j*q/2).denominator!=1 for j in range(1,2*r+1))
        signOmega=(-1)**((r-3)+sum((j*q/2).numerator//(j*q/2).denominator for j in range(1,2*r+1)))
        signR=-signOmega
        expected=1 if r in {6,8,9,13,14,15,16,17,18,19} else -1
        assert signR==expected
    require('type_A_residue_signs',True,max_rank=400)
    # D8 projection to the outer face, transformed to y_i=sum_{j=i}^4 u_j.
    actual=Counter()
    for beta in d8roots:
        if any(beta[:4]):
            b=beta[:4]
            y=(b[0],b[1]-b[0],b[2]-b[1],b[3]-b[2])
            actual[y]+=1
    expected=Counter()
    for i in range(4):
        e=[0]*4;e[i]=1;expected[tuple(e)]=8
        for j in range(i+1,4):
            for sign in (-1,1):
                z=e.copy();z[j]=sign;expected[tuple(z)]+=1
    require('D8_outer_root_polynomial',actual==expected and sum(actual.values())==44,
            roots=44,coordinate_powers=[8]*4,one_copy_each='y_i-y_j and y_i+y_j')
    require('D8_cumulative_factor',F(11,44*55)==F(1,220) and F(1,220)*F(1,48)==F(1,10560))
    require('D4_and_D8_quadratic_scalar',-F(2*1*6,8*11*13)==-F(6*5*10,8*55*65)==-F(3,286))
    require('D8_outer_Selberg_convergence',F(3,22)+2*(-F(1,22))>0 and F(10,11)+2*(-F(1,22))>0 and 1+3*(-F(1,22))>0)
    out={'status':'PASS','exact_checks':len(checks),'root_census_subsets':totals,'checks':checks,
         'special_support_lists':special,'scope':'Exact finite algebra and support checks; analytic proofs remain in the article.'}
    HERE.joinpath('classical_singleton_checks.json').write_text(json.dumps(out,indent=2)+'\n')
    print(f'PASS {len(checks)} exact checks; {totals} complete-subset tests; {tests} endpoint parameter sets')

if __name__=='__main__':main()


==> anc/verification/verify_type_A.py <==
#!/usr/bin/env python3
"""Exact finite checks supporting the type-A theorems in the article.

The script checks the bounded Diophantine endcases, complete source and chain
censuses at selected ranks, the Selberg inverse-moment reduction, the finite
outer-period sum, and the two cumulative radial factors.  It does not prove
the meromorphic Stokes comparison or the cited proper-support theorem.
"""
from __future__ import annotations
import json
import math
from fractions import Fraction
from pathlib import Path
import sympy as sp

HERE = Path(__file__).resolve().parent
checks: list[dict[str, object]] = []

def record(name: str, ok: bool, **data: object) -> None:
    checks.append({"name": name, "pass": bool(ok), **data})
    if not ok:
        raise AssertionError((name, data))

def run_lengths(mask: int) -> list[int]:
    runs=[]; length=0
    while mask:
        if mask & 1:
            length += 1
        elif length:
            runs.append(length); length=0
        mask >>= 1
    if length:
        runs.append(length)
    return runs

def type_a_sources(r: int, q: Fraction):
    full=(1<<r)-1; N=r*(r+1)//2; rows=[]
    for J in range(full):
        types=tuple(run_lengths(J))
        p=N-sum(v*(v+1)//2 for v in types)
        size=r-J.bit_count()
        val=size*q.denominator-q.numerator*p
        if val>=0 and val%q.denominator==0:
            ell=val//q.denominator
            if ell<size:
                rows.append((full^J,p,ell,types))
    return rows

def main() -> None:
    endcases=[]
    for u in range(1,17):
        r=u+4; M=r*(r+1)//2-2; g=math.gcd(u,M)
        record(f"gcd_divides_16_u{u}", 16%g==0 and M//g>2)
        for t in range(1,g):
            x=Fraction(g-t,g)
            if x*u*u<=16:
                endcases.append([r,g,int(2+x*M),int(4+x*u)])
    record("bounded_nonmatching_endcases",endcases==[[8,2,19,6],[12,4,21,6],[20,16,15,5]],rows=endcases)

    for r in [5,6,7,8,9,10,12,20]:
        q=Fraction(2*(r-4),r*r+r-4); rows=type_a_sources(r,q)
        pairs=[x for x in rows if x[2]==2 and sorted(x[3])==[1,1]]
        extras=[x for x in rows if x not in pairs]
        expected_extra=7 if r==12 else 16 if r==20 else 0
        chains=[(a,b) for a in rows for b in rows if a[0]!=b[0] and a[0]&b[0]==a[0]]
        record(f"source_census_A{r}",len(pairs)==math.comb(r-1,2) and len(extras)==expected_extra,
               sources=len(rows),two_pair=len(pairs),additional=len(extras))
        record(f"strict_chains_A{r}",len(chains)==(70 if r==12 else 96 if r==20 else 0),count=len(chains))
        record(f"no_length_three_A{r}",len(set(x[0].bit_count() for x in rows))<=2)

    n,A,B,c=sp.symbols('n A B c')
    H=A+B+1+c*(n-1)
    p1=n*H/A
    p2=n*H*(A*(A+B)+c*(n*H-1))/(A*(A-1)*(A+c))
    p11=(p2+(n*H-1)*p1)/A
    record("Selberg_loop_equations",sp.factor((A-1+c)*p2-(A+B)*p1-c*p11)==0)
    q=2*(n-1)/(n*n+7*n+8)
    actual=sp.factor(p2.subs({A:-2*q,B:-2*q,c:-q/2}))
    expected=-6*n*(n+15)/(5*(n*n+11*n+4))
    record("inverse_square_specialization",sp.factor(actual-expected)==0)
    record("inserted_endpoint_scalar",sp.factor(4+2*actual-8*(n*n+5*n+10)/(5*(n*n+11*n+4)))==0)

    t=sp.symbols('t',nonzero=True)
    sine=lambda k:t**k-t**(-k)
    for k in range(1,8):
        sf=lambda m:sp.prod(sine(j) for j in range(1,m+1))
        vals=[sp.cancel(sf(k)/(sf(a)*sf(k-a))) for a in range(k+1)]
        product=sp.prod(1+t**(2*j-k+1) for j in range(k))
        record(f"finite_outer_sum_k{k}",sp.cancel(sum(vals)-product)==0)

    for R,L,p,expected in [(12,6,19,Fraction(1,228)),(20,5,13,Fraction(1,3120))]:
        outer=R*(R+1)//2-L*(L+1)//2
        record(f"cumulative_factor_A{R}_A{L}",Fraction(p,outer*(outer+p))==expected)

    payload={"status":"PASS","exact_checks":len(checks),"checks":checks,
             "scope":"Finite algebra and bounded source censuses only; analytic period identifications remain in the article."}
    (HERE/'type_A_checks.json').write_text(json.dumps(payload,indent=2)+'\n')
    print(f"PASS {len(checks)} exact type-A checks")

if __name__=='__main__':
    main()


==> anc/verification/verify_v11_clarity.py <==
#!/usr/bin/env python3
"""Exact algebra and source-hygiene checks added in revision 11.

These checks support the newly expanded exposition. They do not verify the
meromorphic continuation, the regularized-period Stokes arguments, or the
proper-support theorem cited by the manuscript.
"""
from __future__ import annotations

import json
import re
from pathlib import Path

import sympy as S

HERE = Path(__file__).resolve().parent
MAIN = HERE.parent.parent / "main.tex"
text = MAIN.read_text(encoding="utf-8")
checks: list[dict[str, object]] = []


def check(name: str, condition: object, **data: object) -> None:
    if not bool(condition):
        raise AssertionError((name, data))
    checks.append({"name": name, "pass": True, **data})


# The expanded singleton-insertion proof: verify every coefficient for symbolic n.
n, q, eps = S.symbols("n q eps")
alpha = (1 - eps * q) / 2
beta = 1 - 2 * q
gamma = -q / 2
h = alpha + beta - 1 + gamma * (n - 1)
A = (1 - n + q * (n**2 + 3*n + 6 + eps*(n + 4))) / (20 * (2*q + 1))
B = 4*q / (5 * (2*q + 1))
C = q / (5 * (2*q + 1))

check("singleton_insertion_p2_coefficient",
      S.factor(C + B*(2 - beta - gamma) - q) == 0)
check("singleton_insertion_p1_square_coefficient",
      S.factor(C*(1 - beta) + gamma*B) == 0)
check("singleton_insertion_p1_coefficient",
      S.factor(B*(alpha + beta - 2) - (beta - 1)*A + C*(n*h - 1) + q/2) == 0)

kappa = eps*q/4 - n*(1 - (n + 3 + eps)*q)*A/2
check("singleton_insertion_constant_term",
      S.factor(n*A*h - (eps*q/4 - kappa)) == 0)

q_bc = (n - 1) / ((n + 1)*(n + 3))
q_d = (n - 1) / (n**2 + 3*n + 1)
kappa_bc = (n - 1)*(n + 2)*(3*n + 5) / (
    40*(n + 1)*(n + 3)*(n**2 + 6*n + 1)
)
kappa_d = -n*(n - 1)*(n + 4) / (
    8*(n**2 + 3*n + 1)*(n**2 + 5*n - 1)
)
check("singleton_kappa_BC_closed_form",
      S.factor(kappa.subs({eps: 1, q: q_bc}) - kappa_bc) == 0)
check("singleton_kappa_D_closed_form",
      S.factor(kappa.subs({eps: 0, q: q_d}) - kappa_d) == 0)

# Direct pointwise verification of the displayed divergence in small dimensions.
for nv in (2, 3):
    xs = S.symbols("x0:" + str(nv))
    for ev in (0, 1):
        qv = (S.Rational(nv-1, (nv+1)*(nv+3)) if ev
              else S.Rational(nv-1, nv*nv+3*nv+1))
        av = (1-ev*qv)/2
        bv = 1-2*qv
        gv = -qv/2
        p1v = sum(1/(1-x) for x in xs)
        p2v = sum(1/(1-x)**2 for x in xs)
        Av = (1-nv+qv*(nv**2+3*nv+6+ev*(nv+4))) / (20*(2*qv+1))
        Bv = 4*qv/(5*(2*qv+1))
        Cv = qv/(5*(2*qv+1))
        kv = ev*qv/4 - S.Rational(nv,2)*(1-(nv+3+ev)*qv)*Av
        divergence = 0
        for i, x in enumerate(xs):
            Pi = x*(Av+Bv/(1-x)+Cv*p1v)
            dlog = ((av-1)/x-(bv-1)/(1-x)
                    +2*gv*sum(1/(x-y) for j,y in enumerate(xs) if j != i))
            divergence += S.diff(Pi,x)+Pi*dlog
        target = ev*qv/4+qv*p2v-qv*p1v/2-kv
        check(f"singleton_pointwise_n{nv}_eps{ev}",
              S.factor(S.together(divergence-target)) == 0)

# Candidate-ratio algebra displayed in the revised explanation.
R, L, ell = S.symbols("R L ell")
check("type_D_outer_candidate_ratio",
      S.factor((R-L)/(R*(R-1)-L*(L-1)) - 1/(R+L-1)) == 0)
check("type_BC_outer_candidate_ratio",
      S.factor((R-L)/(R**2-L**2) - 1/(R+L)) == 0)
check("type_A_q_equivalence",
      S.factor(2*(R-4)/(R**2+R-4) - (R-4)/(R*(R+1)/2-2)) == 0)
check("D8_cumulative_factor",
      S.Rational(1,220) * S.Rational(1,48) == S.Rational(1,10560))

# Factorial normalization used in converting the Forrester--Warnaar recurrence.
p = S.symbols("p", integer=True, positive=True)
ratio = S.combsimp(
    (S.factorial(p-1)*S.factorial(n-p+1)) /
    (S.factorial(p)*S.factorial(n-p))
)
check("ordered_chamber_factorial_ratio", S.factor(ratio - (n-p+1)/p) == 0)

# Citation and release hygiene. Every cited key must resolve to an actual bibitem.
cite_groups = re.findall(r"\\cite(?:\[[^\]]*\])?\{([^}]+)\}", text)
cited = {key.strip() for group in cite_groups for key in group.split(",")}
bibitems = set(re.findall(r"\\bibitem\{([^}]+)\}", text))
check("all_citation_keys_have_bibitems", cited <= bibitems,
      cited=sorted(cited), bibitems=sorted(bibitems))
check("all_bibitems_are_used", bibitems <= cited,
      unused=sorted(bibitems-cited))

for forbidden in (
    "Cascades", "PARAB programme", "NVLAW", "unpublished companion",
    "Source-consolidation draft", "citation-corrected author version",
):
    check("forbidden_source_text_absent_" + re.sub(r"\W+", "_", forbidden).strip("_"),
          forbidden.lower() not in text.lower())

check("split_D_theorem_present", r"\label{thm:D-family}" in text)
check("split_BC_theorem_present", r"\label{thm:BC-family}" in text)
check("stale_combined_theorem_absent", "thm:classical-singleton" not in text)
check("first_normal_argument_is_internal", r"\label{rem:first-normal}" in text)
check("first_normal_coordinate_comparison_present", "At degree one the induced difference is $D_cF_0$" in text)
check("verification_command_breakable", r"\path{anc/verify_main.py}" in text)
check("integral_conventions_have_cross_reference", r"\label{sec:integral-conventions}" in text)
check("singleton_uses_regularized_twisted_cycle",
      "After multiplication by the density, its right-hand side is an exact twisted differential" in text)
check("singleton_avoids_unproved_common_convergence_region",
      "no common domain of ordinary convergence for the unbounded chambers is required" in text)
check("terminal_wall_uses_regularized_twisted_cycle",
      "After multiplication by $W$, the right-hand side is an exact twisted differential" in text)
check("superseded_boundary_vanishing_sentence_absent",
      "Integrate first where the boundary terms vanish" not in text)

result = {
    "status": "PASS",
    "exact_checks": len(checks),
    "scope": (
        "Symbolic algebra and source hygiene added in revision 11; "
        "not a verification of analytic continuation or period identifications."
    ),
    "checks": checks,
}
(HERE / "v11_clarity_checks.json").write_text(
    json.dumps(result, indent=2) + "\n", encoding="utf-8"
)
print(f"PASS {len(checks)} revision-11 algebra and source-hygiene checks")


==> anc/verification/verify_v6_repairs.py <==
#!/usr/bin/env python3
"""Exact v6 checks, not a formal verification of the analytic arguments.

The symbolic-n checks prove rational algebra identities. Bounded root checks
verify the stated B/C wall geometry and its measure. They do not establish
meromorphic continuation or the cited proper-support/flag residue theorem.
"""
from __future__ import annotations
from collections import Counter
from itertools import combinations
from pathlib import Path
import json
import sympy as S

HERE=Path(__file__).resolve().parent
checks=[]
def check(name, condition, **data):
    if not bool(condition):
        raise AssertionError((name,data))
    checks.append(dict(name=name,pass_=True,**data))

A,B,c,n,p1,p2=S.symbols('A B c n p1 p2')
h0=A+B+1+c*(n-1)
al=(A*(A+B)+c*(n*h0-1))/(A*(A-1)*(A+c))
be=A/((A-1)*(A+c));ga=c/((A-1)*(A+c))
d1=A*p1-n*h0
d2=(A-1+c)*p2-(A+B)*p1-c*p1**2
d3=A*p1**2-p2-(n*h0-1)*p1
check('symbolic_n_elimination_of_three_divergences',S.factor(al*d1+be*d2+ga*d3-(p2-al*n*h0))==0)
q=2*(n-1)/(n*n+7*n+8)
sub={A:-2*q,B:-2*q,c:-q/2}
for name,value,num in [('alpha',al,6),('beta',be,4),('gamma',ga,1)]:
    check('symbolic_n_'+name,S.factor(value.subs(sub)+num/(5*(1+2*q)))==0)
kappa=8*(n*n+5*n+10)/(5*(n*n+11*n+4))
check('symbolic_n_common_scalar',S.factor(4+2*(al*n*h0).subs(sub)-kappa)==0)

# Verify the actual divergence rather than only the eliminant.
for nv in (2,3):
    xx=S.symbols('x:'+str(nv))
    pp=sum(1/x for x in xx);bb=sum(1/(1-x) for x in xx)
    qq=S.Rational(2*(nv-1),nv*nv+7*nv+8)
    kk=kappa.subs(n,nv)
    VV=[-(6*(1-2*x)+4*((1-x)/x-x/(1-x))+(1-x)*pp-x*bb)/(5*(1+2*qq)) for x in xx]
    div=0
    for i,x in enumerate(xx):
        dl=-2*qq/x+2*qq/(1-x)-qq*sum(1/(x-y) for j,y in enumerate(xx) if j!=i)
        div+=S.diff(VV[i],x)+VV[i]*dl
    target=4+sum(x**-2+(1-x)**-2 for x in xx)-kk
    check('full_pointwise_common_primitive_n'+str(nv),S.cancel(div-target)==0)

# Independent-exponent pointwise identities from which the all-n proof starts.
x,y=S.symbols('x y')
check('pair_identity_U',S.cancel(((1-x)-(1-y))/(x-y)+1)==0)
check('pair_identity_Y',S.cancel(((1-x)/x-(1-y)/y)/(x-y)+1/(x*y))==0)

# Positive coroots in orthogonal coordinates, preserving integer factors.
def canon(v):
    for t in v:
        if t:
            return tuple(v) if t>0 else tuple(-w for w in v)
    return tuple(v)

def roots(r,typ):
    out=[]
    for i in range(r):
        v=[0]*r;v[i]=1 if typ=='C' else 2;out.append(v)
    for i,j in combinations(range(r),2):
        for sign in (-1,1):
            v=[0]*r;v[i]=1;v[j]=sign;out.append(v)
    return out

wall_counts={'B':0,'C':0}
for typ in ('B','C'):
    for r in range(4,11):
        for wall in range(r-1):
            i,j=wall,wall+1
            spectators=[k for k in range(r) if k not in (i,j)]
            T=S.zeros(r,r)
            T[i,0]=S.Rational(1,2);T[j,0]=-S.Rational(1,2)
            T[i,1]=T[j,1]=1
            for k,v in enumerate(spectators):T[v,k+2]=1
            simple=S.zeros(r,r)
            for k in range(r-1):simple[k,k]=1;simple[k,k+1]=-1
            simple[r-1,r-1]=1 if typ=='C' else 2
            assert abs((simple*T).det())==(1 if typ=='C' else 2)
            assert list((simple*T).row(wall))==[1]+[0]*(r-1)
            actual=Counter()
            for rt in roots(r,typ):
                coeff=list((S.Matrix(1,r,rt)*T).row(0))
                if all(t==0 for t in coeff[1:]):
                    assert abs(coeff[0])==1
                    continue
                actual[canon(coeff[1:])]+=1
            dim=r-1
            expected=Counter()
            z=[0]*dim;z[0]=2;expected[tuple(z)]+=1 # partner e_i+e_j
            z=[0]*dim;z[0]=1 if typ=='C' else 2;expected[tuple(z)]+=2
            for k in range(1,dim):
                z=[0]*dim;z[k]=1 if typ=='C' else 2;expected[tuple(z)]+=1
                for sign in (-1,1):
                    z=[0]*dim;z[0]=1;z[k]=sign;expected[canon(z)]+=2
            for k,l in combinations(range(1,dim),2):
                for sign in (-1,1):
                    z=[0]*dim;z[k]=1;z[l]=sign;expected[canon(z)]+=1
            assert actual==expected,(typ,r,wall)
            wall_counts[typ]+=1
    check(typ+'_nonterminal_coroot_polynomial_and_simple_gap_jacobian',True,ranks=[4,10],walls=wall_counts[typ])

# All-rank local Taylor factors.
a,z,c0,s=S.symbols('a z c0 s')
coord=(c0+a/2)*(c0-a/2)
coordcoef=-s*S.expand(coord).coeff(a,2)/c0**2
check('BC_extra_coordinate_pair_quadratic_term',S.factor(coordcoef-s/(4*c0**2))==0)
factor=((c0+a/2)**2-z*z)*((c0-a/2)**2-z*z)
quad=-s*S.expand(factor).coeff(a,2)/(c0*c0-z*z)**2
yv=1/(1-z*z/c0**2)
check('BC_spectator_pair_quadratic_term',S.factor(quad-s/c0**2*(yv*yv-yv/2))==0)
# The root and determinant checks above supply the powers of two.

# Two-step formula includes zero total tangent residue.
n0,p0,P=S.symbols('n0 p0 P',nonzero=True)
a1,a2,a3=S.symbols('a1 a2 a3')
left=sum(P*z/(n0*(n0+p0)) for z in (a1,a2,a3))
right=p0/(n0*(n0+p0))*P*sum(z/p0 for z in (a1,a2,a3))
check('two_step_linear_aggregate',S.factor(left-right)==0)
check('two_step_zero_residue_case',S.factor(left.subs(a3,-a1-a2))==0)
for outer,tangent,want in [(57,19,S.Rational(1,228)),(195,13,S.Rational(1,3120)),(44,11,S.Rational(1,220))]:
    check('two_step_factor_'+str(outer),S.Rational(tangent,outer*(outer+tangent))==want)
check('D8_total_factor',S.Rational(1,220)*S.Rational(1,48)==S.Rational(1,10560))

result={'status':'PASS','exact_checks':len(checks),'scope':'Rational identities and bounded root/coordinate checks; not analytic proof verification.','BC_wall_counts':wall_counts,'checks':checks}
(HERE/'v6_repairs_checks.json').write_text(json.dumps(result,indent=2)+'\n')
print(f'PASS {len(checks)} v6 exact checks; {sum(wall_counts.values())} B/C difference-wall configurations')


==> anc/verify_main.py <==
#!/usr/bin/env python3
"""Run the portable verification checks shipped with the article.

By default this runs exact symbolic, rational, root, support, and coordinate
checks.  Pass --diagnostics to add high-precision comparisons of equivalent
closed formulas.  No script proves the meromorphic continuation or Stokes
arguments in the manuscript.
"""
from __future__ import annotations
import argparse
import subprocess
import sys
from pathlib import Path

HERE=Path(__file__).resolve().parent
VER=HERE/'verification'
EXACT=[
    'verify_type_A.py',
    'verify_singletons.py',
    'verify_geometry.py',
    'check_centered_roots.py',
    'check_pointwise_identities.py',
    'verify_singleton_product.py',
    'verify_v6_repairs.py',
    'verify_v11_clarity.py',
]
DIAGNOSTICS=['check_resonant_coefficients.py','check_D8_coefficient.py']

def main() -> None:
    ap=argparse.ArgumentParser()
    ap.add_argument('--diagnostics',action='store_true')
    args=ap.parse_args()
    scripts=EXACT+(DIAGNOSTICS if args.diagnostics else [])
    for name in scripts:
        print(f'\n== {name} ==',flush=True)
        subprocess.run([sys.executable,str(VER/name)],check=True,cwd=VER)
    print(f'\nPASS: {len(EXACT)} exact verification entrypoints completed.',flush=True)
    if args.diagnostics:
        print(f'PASS: {len(DIAGNOSTICS)} diagnostic entrypoints completed.',flush=True)

if __name__=='__main__':
    main()

